2-regular Digraphs of the Lovelock Lagrangian

The manuscripts tabulates arc lists of the 1, 1, 3, 8, 25, 85, 397 ... unlabeled 2-regular digraphs on n=0, 1, 2, ..., 9 nodes, including disconnected graphs, graphs with multiarcs and/or graphs with loops. Each of these graphs represents one term of the Lagrangian of Lovelock's type -- a contraction of a product of n Riemann tensors -- once the 2 covariant and 2 contravariant indices of a tensor are associated with the in-edges and out-edges of a node.

==> anc/Makefile <==
cdir = org/nevec/rjm

%.class: %.java
	javac -sourcdir $(cdir) $<

classes: $(wildcard $(cdir)/*.java)
	javac -sourcepath $(cdir) $?

Reg2.txt: classes
	java -cp . org.nevec.rjm.Regul -v -m -d 2 2 2 > Reg2
	java -cp . org.nevec.rjm.Unlbl2RegGraphHashSet -g Reg Reg2 2 > $@

Reg3.txt: classes
	java -cp . org.nevec.rjm.Regul -v -m -d 3 2 2 > Reg3
	java -cp . org.nevec.rjm.Unlbl2RegGraphHashSet -g Reg Reg3 3 > $@

Reg4.txt: classes
	java -cp . org.nevec.rjm.Regul -v -m -d 4 2 2 > Reg4
	java -cp . org.nevec.rjm.Unlbl2RegGraphHashSet -g Reg Reg4 4 > $@

Reg5.txt: classes
	java -cp . org.nevec.rjm.Regul -v -m -d 5 2 2 > Reg5
	java -cp . org.nevec.rjm.Unlbl2RegGraphHashSet -g Reg Reg5 5 > $@

Reg6.txt: classes
	java -cp . org.nevec.rjm.Regul -v -m -d 6 2 2 > Reg6
	java -cp . org.nevec.rjm.Unlbl2RegGraphHashSet Reg Reg6 6 > $@

Reg7.txt: classes
	java -cp . org.nevec.rjm.Regul -f -v -m -d 7 2 2 > Reg7
	java -cp . org.nevec.rjm.Unlbl2RegGraphHashSet Reg Reg7 7 > $@

Reg8.txt: classes
	java -cp . org.nevec.rjm.Regul -f -v -m -d 8 2 2 > Reg8
	java -cp . org.nevec.rjm.Unlbl2RegGraphHashSet Reg Reg8 8 > $@

Reg9.txt: classes
	java -cp . org.nevec.rjm.Regul -f -v -m -d 9 2 2 > Reg9
	java -cp . org.nevec.rjm.Unlbl2RegGraphHashSet Reg Reg9 9 > $@

Regf2.txt: classes
	java -cp . org.nevec.rjm.Regul -v -m -d 1 0 1 1 1 0 > Regf2
	java -cp . org.nevec.rjm.Unlbl2RegGraphHashSet -c -g Regf Regf2 2 > $@

Regf3.txt: classes
	java -cp . org.nevec.rjm.Regul -v -m -d 1 0 1 1 1 0 1 2 2 > Regf3
	java -cp . org.nevec.rjm.Unlbl2RegGraphHashSet -c -g Regf Regf3 3 > $@

Regf4.txt: classes
	java -cp . org.nevec.rjm.Regul -v -m -d 1 0 1 1 1 0 2 2 2 > Regf4
	java -cp . org.nevec.rjm.Unlbl2RegGraphHashSet -c -g Regf Regf4 4 > $@

Regf5.txt: classes
	java -cp . org.nevec.rjm.Regul -v -m -d 1 0 1 1 1 0 3 2 2 > Regf5
	java -cp . org.nevec.rjm.Unlbl2RegGraphHashSet -c -g Regf Regf5 5 > $@

Regf6.txt: classes
	java -cp . org.nevec.rjm.Regul -v -m -d 1 0 1 1 1 0 4 2 2 > Regf6
	java -cp . org.nevec.rjm.Unlbl2RegGraphHashSet -c -g Regf Regf6 6 > $@

Regf7.txt: classes
	java -cp . org.nevec.rjm.Regul -v -m -d 1 0 1 1 1 0 5 2 2 > Regf7
	java -cp . org.nevec.rjm.Unlbl2RegGraphHashSet -c Regf Regf7 7 > $@

Regf8.txt: classes
	java -cp . org.nevec.rjm.Regul -f -v -m -d 1 0 1 1 1 0 6 2 2 > Regf8
	java -cp . org.nevec.rjm.Unlbl2RegGraphHashSet -c Regf Regf8 8 > $@

Regf9.txt: classes
	java -cp . org.nevec.rjm.Regul -f -v -m -d 1 0 1 1 1 0 7 2 2 > Regf9
	java -cp . org.nevec.rjm.Unlbl2RegGraphHashSet -c Regf Regf9 9 > $@


RegF5.txt: classes
	java -cp . org.nevec.rjm.Regul -v -m -d 2 0 1 2 1 0 1 2 2 > RegF5
	java -cp . org.nevec.rjm.Unlbl2RegGraphHashSet -c -g RegF RegF5 5 > $@

RegF6.txt: classes
	java -cp . org.nevec.rjm.Regul -v -m -d 2 0 1 2 1 0 2 2 2 > RegF6
	java -cp . org.nevec.rjm.Unlbl2RegGraphHashSet -c -g RegF RegF6 6 > $@

RegF7.txt: classes
	java -cp . org.nevec.rjm.Regul -v -m -d 2 0 1 2 1 0 3 2 2 > RegF7
	java -cp . org.nevec.rjm.Unlbl2RegGraphHashSet -c -g RegF RegF7 7 > $@

RegF8.txt: classes
	java -cp . org.nevec.rjm.Regul -v -m -d 2 0 1 2 1 0 4 2 2 > RegF8
	java -cp . org.nevec.rjm.Unlbl2RegGraphHashSet -c -g RegF RegF8 8 > $@


==> anc/Reg1.txt <==
[[0,0],[0,0],]
V1 2 +( +t[1])/1
E0 2 +( +t[1]^2 +t[2])/2


==> anc/Reg2.txt <==
[[0,1],[0,1],[1,0],[1,0],]
V2 0 +( +t[1]^2 +t[2])/2
E0 0 +( +t[1]^4 +2*t[1]^2*t[2] +3*t[2]^2 +2*t[4])/8
[[0,0],[0,1],[1,0],[1,1],]
V0 2 +( +t[1]^2 +t[2])/2
E0 2 +( +t[1]^4 +t[2]^2)/2
[[0,0],[0,0],[1,1],[1,1],]
V2 4 +( +t[1]^2 +t[2])/2
E0 4 +( +t[1]^4 +2*t[1]^2*t[2] +3*t[2]^2 +2*t[4])/8


==> anc/Reg3.txt <==
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,1],]
V1 1 +( +t[1]^3)/1
E0 1 +( +t[1]^6 +t[1]^4*t[2])/2
[[0,1],[0,2],[1,0],[1,2],[2,0],[2,1],]
V0 0 +( +t[1]^3 +3*t[1]*t[2] +2*t[3])/6
E0 0 +( +t[1]^6 +3*t[2]^3 +2*t[3]^2)/6
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,2],]
V0 2 +( +t[1]^3 +t[1]*t[2])/2
E0 2 +( +t[1]^6 +t[2]^3)/2
[[0,1],[0,1],[1,2],[1,2],[2,0],[2,0],]
V3 0 +( +t[1]^3 +2*t[3])/3
E0 0 +( +t[1]^6 +3*t[1]^4*t[2] +3*t[1]^2*t[2]^2 +t[2]^3 +8*t[3]^2 +8*t[6])/24
[[0,0],[0,0],[1,2],[1,2],[2,1],[2,1],]
V3 2 +( +t[1]^3 +t[1]*t[2])/2
E0 2 +( +t[1]^6 +3*t[1]^4*t[2] +5*t[1]^2*t[2]^2 +2*t[1]^2*t[4] +3*t[2]^3 +2*t[2]*t[4])/16
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,2],]
V0 3 +( +t[1]^3 +2*t[3])/3
E0 3 +( +t[1]^6 +2*t[3]^2)/3
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,2],]
V1 4 +( +t[1]^3 +t[1]*t[2])/2
E0 4 +( +t[1]^6 +t[1]^2*t[2]^2 +t[1]^4*t[2] +t[2]^3)/4
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,2],]
V3 6 +( +t[1]^3 +3*t[1]*t[2] +2*t[3])/6
E0 6 +( +t[1]^6 +3*t[1]^4*t[2] +9*t[1]^2*t[2]^2 +6*t[1]^2*t[4] +7*t[2]^3 +6*t[2]*t[4] +8*t[3]^2 +8*t[6])/48


==> anc/Reg4.txt <==
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,0],[3,1],]
V2 1 +( +t[1]^4)/1
E0 1 +( +t[1]^8 +2*t[1]^6*t[2] +t[1]^4*t[2]^2)/4
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,1],[3,2],]
V1 1 +( +t[1]^4)/1
E0 1 +( +t[1]^8 +t[1]^6*t[2])/2
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,3],[3,0],[3,2],]
V1 0 +( +t[1]^4 +t[1]^2*t[2])/2
E0 0 +( +t[1]^8 +t[1]^2*t[2]^3 +t[1]^6*t[2] +t[2]^4)/4
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,3],[3,0],[3,2],]
V2 0 +( +t[1]^4 +t[2]^2)/2
E0 0 +( +t[1]^8 +2*t[1]^6*t[2] +t[1]^4*t[2]^2 +2*t[2]^4 +2*t[2]^2*t[4])/8
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,3],[3,0],[3,2],]
V0 0 +( +t[1]^4 +t[2]^2 +2*t[4])/4
E0 0 +( +t[1]^8 +t[2]^4 +2*t[4]^2)/4
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,1],[3,2],]
V0 1 +( +t[1]^4)/1
E0 1 +( +t[1]^8)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,1],[3,3],]
V1 2 +( +t[1]^4 +t[1]^2*t[2])/2
E0 2 +( +t[1]^8 +t[1]^6*t[2] +t[1]^2*t[2]^3 +t[2]^4)/4
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,1],[3,3],]
V0 3 +( +t[1]^4)/1
E0 3 +( +t[1]^8)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,0],[3,2],]
V1 2 +( +t[1]^4)/1
E0 2 +( +t[1]^8 +t[1]^6*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,2],[3,3],]
V0 2 +( +t[1]^4 +t[2]^2)/2
E0 2 +( +t[1]^8 +t[2]^4)/2
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,1],[3,2],]
V2 3 +( +t[1]^4)/1
E0 3 +( +t[1]^8 +2*t[1]^6*t[2] +t[1]^4*t[2]^2)/4
[[0,1],[0,2],[1,0],[1,3],[2,0],[2,3],[3,1],[3,2],]
V0 0 +( +t[1]^4 +2*t[1]^2*t[2] +3*t[2]^2 +2*t[4])/8
E0 0 +( +t[1]^8 +5*t[2]^4 +2*t[4]^2)/8
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,2],[3,3],]
V0 2 +( +t[1]^4 +t[2]^2)/2
E0 2 +( +t[1]^8 +t[2]^4)/2
[[0,0],[0,0],[1,2],[1,3],[2,1],[2,3],[3,1],[3,2],]
V1 2 +( +t[1]^4 +3*t[1]^2*t[2] +2*t[1]*t[3])/6
E0 2 +( +t[1]^8 +3*t[1]^2*t[2]^3 +2*t[1]^2*t[3]^2 +t[1]^6*t[2] +3*t[2]^4 +2*t[2]*t[3]^2)/12
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,2],[3,3],]
V1 4 +( +t[1]^4 +t[1]^2*t[2])/2
E0 4 +( +t[1]^8 +t[1]^2*t[2]^3 +t[1]^6*t[2] +t[2]^4)/4
[[0,0],[0,0],[1,2],[1,2],[2,3],[2,3],[3,1],[3,1],]
V4 2 +( +t[1]^4 +2*t[1]*t[3])/3
E0 2 +( +t[1]^8 +4*t[1]^6*t[2] +6*t[1]^4*t[2]^2 +4*t[1]^2*t[2]^3 +8*t[1]^2*t[3]^2 +8*t[1]^2*t[6] +t[2]^4 +8*t[2]*t[3]^2 +8*t[2]*t[6])/48
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,3],[3,0],[3,0],]
V4 0 +( +t[1]^4 +2*t[4] +t[2]^2)/4
E0 0 +( +t[1]^8 +4*t[1]^6*t[2] +6*t[1]^4*t[2]^2 +4*t[1]^2*t[2]^3 +5*t[2]^4 +20*t[4]^2 +16*t[8] +8*t[2]^2*t[4])/64
[[0,1],[0,1],[1,0],[1,0],[2,3],[2,3],[3,2],[3,2],]
V4 0 +( +t[1]^4 +2*t[1]^2*t[2] +3*t[2]^2 +2*t[4])/8
E0 0 +( +t[1]^8 +4*t[1]^6*t[2] +10*t[1]^4*t[2]^2 +4*t[1]^4*t[4] +12*t[1]^2*t[2]^3 +8*t[1]^2*t[2]*t[4] +17*t[2]^4 +28*t[2]^2*t[4] +28*t[4]^2 +16*t[8])/128
[[0,0],[0,1],[1,0],[1,1],[2,3],[2,3],[3,2],[3,2],]
V2 2 +( +t[1]^4 +2*t[1]^2*t[2] +t[2]^2)/4
E0 2 +( +t[1]^8 +2*t[1]^6*t[2] +4*t[1]^4*t[2]^2 +2*t[1]^4*t[4] +2*t[1]^2*t[2]^3 +3*t[2]^4 +2*t[2]^2*t[4])/16
[[0,0],[0,0],[1,1],[1,1],[2,3],[2,3],[3,2],[3,2],]
V4 4 +( +t[1]^4 +2*t[1]^2*t[2] +t[2]^2)/4
E0 4 +( +t[1]^8 +4*t[1]^6*t[2] +10*t[1]^4*t[2]^2 +4*t[1]^4*t[4] +12*t[1]^2*t[2]^3 +8*t[1]^2*t[2]*t[4] +9*t[2]^4 +12*t[2]^2*t[4] +4*t[4]^2)/64
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,1],[3,3],]
V1 5 +( +t[1]^4 +2*t[1]*t[3])/3
E0 5 +( +t[1]^8 +2*t[1]^2*t[3]^2 +t[1]^6*t[2] +2*t[2]*t[3]^2)/6
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,0],[3,3],]
V0 4 +( +t[1]^4 +2*t[4] +t[2]^2)/4
E0 4 +( +t[1]^8 +2*t[4]^2 +t[2]^4)/4
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,2],[3,3],]
V0 4 +( +t[1]^4 +2*t[1]^2*t[2] +3*t[2]^2 +2*t[4])/8
E0 4 +( +t[1]^8 +2*t[1]^4*t[2]^2 +3*t[2]^4 +2*t[4]^2)/8
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,2],[3,3],]
V2 6 +( +t[1]^4 +2*t[1]^2*t[2] +t[2]^2)/4
E0 6 +( +t[1]^8 +4*t[1]^4*t[2]^2 +2*t[1]^6*t[2] +2*t[1]^2*t[2]^3 +3*t[2]^4 +2*t[1]^4*t[4] +2*t[2]^2*t[4])/16
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,2],[3,3],[3,3],]
V4 8 +( +t[1]^4 +6*t[1]^2*t[2] +8*t[1]*t[3] +3*t[2]^2 +6*t[4])/24
E0 8 +( +t[1]^8 +4*t[1]^6*t[2] +18*t[1]^4*t[2]^2 +12*t[1]^4*t[4] +28*t[1]^2*t[2]^3 +24*t[1]^2*t[2]*t[4] +32*t[1]^2*t[3]^2 +32*t[1]^2*t[6] +25*t[2]^4 +36*t[2]^2*t[4] +32*t[2]*t[3]^2 +32*t[2]*t[6] +60*t[4]^2 +48*t[8])/384


==> anc/Reg5.txt <==
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,4],[4,0],[4,2],]
V3 0 +( +t[1]^5)/1
E0 0 +( +t[1]^10 +3*t[1]^8*t[2] +3*t[1]^6*t[2]^2 +t[1]^4*t[2]^3)/8
[[0,1],[0,1],[1,0],[1,2],[2,0],[2,3],[3,4],[3,4],[4,2],[4,3],]
V2 0 +( +t[1]^5 +t[1]*t[2]^2)/2
E0 0 +( +t[1]^10 +2*t[1]^8*t[2] +t[1]^6*t[2]^2 +2*t[2]^5 +2*t[2]^3*t[4])/8
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,4],[4,0],[4,2],]
V2 0 +( +t[1]^5 +t[1]*t[2]^2)/2
E0 0 +( +t[1]^10 +2*t[1]^8*t[2] +t[1]^6*t[2]^2 +2*t[2]^5 +2*t[2]^3*t[4])/8
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,4],[3,4],[4,0],[4,2],]
V2 2 +( +t[1]^5)/1
E0 2 +( +t[1]^10 +2*t[1]^8*t[2] +t[1]^6*t[2]^2)/4
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,4],[4,2],[4,3],]
V1 2 +( +t[1]^5)/1
E0 2 +( +t[1]^10 +t[1]^8*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,4],[4,1],[4,2],]
V1 1 +( +t[1]^5)/1
E0 1 +( +t[1]^10 +t[1]^8*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,4],[4,1],[4,3],]
V2 1 +( +t[1]^5)/1
E0 1 +( +t[1]^10 +2*t[1]^8*t[2] +t[1]^6*t[2]^2)/4
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,4],[4,1],[4,2],]
V2 1 +( +t[1]^5)/1
E0 1 +( +t[1]^10 +2*t[1]^8*t[2] +t[1]^6*t[2]^2)/4
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,4],[4,0],[4,3],]
V1 0 +( +t[1]^5)/1
E0 0 +( +t[1]^10 +t[1]^8*t[2])/2
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,4],[3,4],[4,1],[4,2],]
V3 3 +( +t[1]^5)/1
E0 3 +( +t[1]^10 +3*t[1]^8*t[2] +3*t[1]^6*t[2]^2 +t[1]^4*t[2]^3)/8
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,1],[4,3],[4,4],]
V1 2 +( +t[1]^5)/1
E0 2 +( +t[1]^10 +t[1]^8*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,4],[4,0],[4,1],]
V3 1 +( +t[1]^5)/1
E0 1 +( +t[1]^10 +3*t[1]^8*t[2] +3*t[1]^6*t[2]^2 +t[1]^4*t[2]^3)/8
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,4],[4,2],[4,3],]
V1 1 +( +t[1]^5)/1
E0 1 +( +t[1]^10 +t[1]^8*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,4],[4,1],[4,3],]
V1 1 +( +t[1]^5)/1
E0 1 +( +t[1]^10 +t[1]^8*t[2])/2
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,0],[3,4],[4,2],[4,3],]
V1 0 +( +t[1]^5 +t[1]^3*t[2])/2
E0 0 +( +t[1]^10 +t[1]^2*t[2]^4 +t[1]^8*t[2] +t[2]^5)/4
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,4],[3,4],[4,2],[4,3],]
V1 1 +( +t[1]^5)/1
E0 1 +( +t[1]^10 +t[1]^8*t[2])/2
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,0],[3,4],[4,2],[4,3],]
V1 0 +( +t[1]^5)/1
E0 0 +( +t[1]^10 +t[1]^8*t[2])/2
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,4],[4,2],[4,3],]
V2 3 +( +t[1]^5)/1
E0 3 +( +t[1]^10 +2*t[1]^8*t[2] +t[1]^6*t[2]^2)/4
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,1],[3,4],[4,2],[4,4],]
V1 2 +( +t[1]^5)/1
E0 2 +( +t[1]^10 +t[1]^8*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,2],[3,4],[4,1],[4,4],]
V1 2 +( +t[1]^5)/1
E0 2 +( +t[1]^10 +t[1]^8*t[2])/2
[[0,0],[0,0],[1,2],[1,2],[2,3],[2,4],[3,1],[3,4],[4,1],[4,3],]
V2 2 +( +t[1]^5 +t[1]^3*t[2])/2
E0 2 +( +t[1]^10 +t[1]^4*t[2]^3 +2*t[1]^8*t[2] +2*t[1]^2*t[2]^4 +t[1]^6*t[2]^2 +t[2]^5)/8
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,3],[3,4],[3,4],[4,0],[4,2],]
V1 1 +( +t[1]^5)/1
E0 1 +( +t[1]^10 +t[1]^8*t[2])/2
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,4],[4,0],[4,3],]
V2 0 +( +t[1]^5 +t[1]^3*t[2])/2
E0 0 +( +t[1]^10 +t[1]^4*t[2]^3 +2*t[1]^8*t[2] +2*t[1]^2*t[2]^4 +t[1]^6*t[2]^2 +t[2]^5)/8
[[0,0],[0,0],[1,2],[1,2],[2,1],[2,3],[3,4],[3,4],[4,1],[4,3],]
V3 2 +( +t[1]^5 +t[1]*t[2]^2)/2
E0 2 +( +t[1]^10 +3*t[1]^8*t[2] +3*t[1]^6*t[2]^2 +2*t[1]^2*t[2]^4 +2*t[1]^2*t[2]^2*t[4] +t[1]^4*t[2]^3 +2*t[2]^5 +2*t[2]^3*t[4])/16
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,4],[3,4],[4,0],[4,3],]
V2 1 +( +t[1]^5)/1
E0 1 +( +t[1]^10 +2*t[1]^8*t[2] +t[1]^6*t[2]^2)/4
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,4],[3,2],[3,4],[4,0],[4,3],]
V0 0 +( +t[1]^5 +t[1]*t[2]^2)/2
E0 0 +( +t[1]^10 +t[2]^5)/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,1],[3,4],[4,2],[4,4],]
V0 2 +( +t[1]^5)/1
E0 2 +( +t[1]^10)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,4],[4,1],[4,3],]
V0 1 +( +t[1]^5)/1
E0 1 +( +t[1]^10)/1
[[0,1],[0,2],[1,2],[1,3],[2,3],[2,4],[3,0],[3,4],[4,0],[4,1],]
V0 0 +( +t[1]^5 +4*t[5])/5
E0 0 +( +t[1]^10 +4*t[5]^2)/5
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,2],[3,4],[4,0],[4,1],]
V0 1 +( +t[1]^5 +t[1]^3*t[2])/2
E0 1 +( +t[1]^10 +t[1]^4*t[2]^3)/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,3],[4,1],[4,4],]
V0 3 +( +t[1]^5 +t[1]^3*t[2])/2
E0 3 +( +t[1]^10 +t[1]^4*t[2]^3)/2
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,2],[3,4],[4,0],[4,3],]
V0 1 +( +t[1]^5)/1
E0 1 +( +t[1]^10)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,4],[4,2],[4,3],]
V0 1 +( +t[1]^5)/1
E0 1 +( +t[1]^10)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,4],[4,2],[4,3],]
V0 1 +( +t[1]^5)/1
E0 1 +( +t[1]^10)/1
[[0,1],[0,2],[1,0],[1,2],[2,3],[2,4],[3,0],[3,4],[4,1],[4,3],]
V0 0 +( +t[1]^5 +t[1]*t[2]^2)/2
E0 0 +( +t[1]^10 +t[2]^5)/2
[[0,1],[0,2],[1,0],[1,3],[2,0],[2,4],[3,2],[3,4],[4,1],[4,3],]
V0 0 +( +t[1]^5 +t[1]*t[2]^2)/2
E0 0 +( +t[1]^10 +t[2]^5)/2
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,2],[4,3],[4,4],]
V0 2 +( +t[1]^5)/1
E0 2 +( +t[1]^10)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,1],[3,4],[4,3],[4,4],]
V0 3 +( +t[1]^5)/1
E0 3 +( +t[1]^10)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,2],[4,3],[4,4],]
V0 2 +( +t[1]^5 +t[1]*t[2]^2)/2
E0 2 +( +t[1]^10 +t[2]^5)/2
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,4],[4,1],[4,3],]
V1 2 +( +t[1]^5)/1
E0 2 +( +t[1]^10 +t[1]^8*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,2],[3,4],[4,1],[4,4],]
V0 2 +( +t[1]^5 +t[1]*t[2]^2)/2
E0 2 +( +t[1]^10 +t[2]^5)/2
[[0,0],[0,0],[1,2],[1,3],[2,1],[2,4],[3,2],[3,4],[4,1],[4,3],]
V1 2 +( +t[1]^5 +t[1]*t[2]^2 +2*t[1]*t[4])/4
E0 2 +( +t[1]^10 +t[1]^2*t[2]^4 +2*t[1]^2*t[4]^2 +t[1]^8*t[2] +t[2]^5 +2*t[2]*t[4]^2)/8
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,4],[4,2],[4,3],]
V1 3 +( +t[1]^5)/1
E0 3 +( +t[1]^10 +t[1]^8*t[2])/2
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,4],[4,2],[4,3],]
V0 2 +( +t[1]^5)/1
E0 2 +( +t[1]^10)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,1],[3,4],[4,2],[4,4],]
V2 4 +( +t[1]^5 +t[1]^3*t[2])/2
E0 4 +( +t[1]^10 +2*t[1]^8*t[2] +t[1]^4*t[2]^3 +2*t[1]^2*t[2]^4 +t[1]^6*t[2]^2 +t[2]^5)/8
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,0],[3,4],[4,1],[4,4],]
V2 2 +( +t[1]^5 +t[1]^3*t[2])/2
E0 2 +( +t[1]^10 +2*t[1]^8*t[2] +t[1]^6*t[2]^2 +t[1]^4*t[2]^3 +2*t[1]^2*t[2]^4 +t[2]^5)/8
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,0],[3,4],[4,2],[4,4],]
V1 3 +( +t[1]^5)/1
E0 3 +( +t[1]^10 +t[1]^8*t[2])/2
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,3],[3,4],[4,2],[4,4],]
V0 4 +( +t[1]^5 +t[1]*t[2]^2)/2
E0 4 +( +t[1]^10 +t[2]^5)/2
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,3],[3,4],[4,0],[4,2],]
V0 2 +( +t[1]^5 +t[1]*t[2]^2)/2
E0 2 +( +t[1]^10 +t[2]^5)/2
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,3],[3,4],[4,2],[4,4],]
V0 3 +( +t[1]^5)/1
E0 3 +( +t[1]^10)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,2],[4,3],[4,4],]
V0 3 +( +t[1]^5)/1
E0 3 +( +t[1]^10)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,3],[3,4],[4,2],[4,4],]
V1 5 +( +t[1]^5)/1
E0 5 +( +t[1]^10 +t[1]^8*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,3],[3,4],[4,1],[4,4],]
V0 4 +( +t[1]^5)/1
E0 4 +( +t[1]^10)/1
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,4],[3,4],[4,1],[4,3],]
V2 4 +( +t[1]^5)/1
E0 4 +( +t[1]^10 +2*t[1]^8*t[2] +t[1]^6*t[2]^2)/4
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,4],[3,4],[4,0],[4,3],]
V1 3 +( +t[1]^5)/1
E0 3 +( +t[1]^10 +t[1]^8*t[2])/2
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,2],[4,3],[4,4],]
V1 4 +( +t[1]^5 +t[1]*t[2]^2)/2
E0 4 +( +t[1]^10 +t[1]^2*t[2]^4 +t[1]^8*t[2] +t[2]^5)/4
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,1],[3,4],[3,4],[4,3],[4,3],]
V3 1 +( +t[1]^5 +t[1]^3*t[2])/2
E0 1 +( +t[1]^10 +3*t[1]^8*t[2] +5*t[1]^6*t[2]^2 +2*t[1]^6*t[4] +3*t[1]^4*t[2]^3 +2*t[1]^4*t[2]*t[4])/16
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,4],[3,4],[4,2],[4,3],]
V1 3 +( +t[1]^5 +t[1]^3*t[2])/2
E0 3 +( +t[1]^10 +t[1]^8*t[2] +t[1]^6*t[2]^2 +t[1]^4*t[2]^3)/4
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,4],[3,4],[4,2],[4,3],]
V3 5 +( +t[1]^5 +t[1]^3*t[2])/2
E0 5 +( +t[1]^10 +3*t[1]^8*t[2] +5*t[1]^6*t[2]^2 +3*t[1]^4*t[2]^3 +2*t[1]^6*t[4] +2*t[1]^4*t[2]*t[4])/16
[[0,0],[0,0],[1,2],[1,3],[2,1],[2,4],[3,1],[3,4],[4,2],[4,3],]
V1 2 +( +t[1]^5 +2*t[1]^3*t[2] +3*t[1]*t[2]^2 +2*t[1]*t[4])/8
E0 2 +( +t[1]^10 +5*t[1]^2*t[2]^4 +2*t[1]^2*t[4]^2 +t[1]^8*t[2] +5*t[2]^5 +2*t[2]*t[4]^2)/16
[[0,1],[0,2],[1,0],[1,3],[2,0],[2,4],[3,1],[3,4],[4,2],[4,3],]
V0 0 +( +t[1]^5 +5*t[1]*t[2]^2 +4*t[5])/10
E0 0 +( +t[1]^10 +5*t[2]^5 +4*t[5]^2)/10
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,2],[3,4],[4,3],[4,4],]
V0 2 +( +t[1]^5 +t[1]*t[2]^2)/2
E0 2 +( +t[1]^10 +t[2]^5)/2
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,2],[3,4],[4,3],[4,4],]
V1 4 +( +t[1]^5 +t[1]*t[2]^2)/2
E0 4 +( +t[1]^10 +t[1]^2*t[2]^4 +t[1]^8*t[2] +t[2]^5)/4
[[0,1],[0,1],[1,0],[1,0],[2,3],[2,4],[3,2],[3,4],[4,2],[4,3],]
V2 0 +( +t[1]^5 +4*t[1]^3*t[2] +2*t[1]^2*t[3] +3*t[1]*t[2]^2 +2*t[2]*t[3])/12
E0 0 +( +t[1]^10 +3*t[1]^4*t[2]^3 +2*t[1]^4*t[3]^2 +2*t[1]^8*t[2] +6*t[1]^2*t[2]^4 +4*t[1]^2*t[2]*t[3]^2 +3*t[1]^6*t[2]^2 +9*t[2]^5 +6*t[2]^2*t[3]^2 +2*t[1]^6*t[4] +6*t[2]^3*t[4] +4*t[3]^2*t[4])/48
[[0,0],[0,1],[1,0],[1,1],[2,3],[2,4],[3,2],[3,4],[4,2],[4,3],]
V0 2 +( +t[1]^5 +4*t[1]^3*t[2] +2*t[1]^2*t[3] +3*t[1]*t[2]^2 +2*t[2]*t[3])/12
E0 2 +( +t[1]^10 +3*t[1]^4*t[2]^3 +2*t[1]^4*t[3]^2 +t[1]^6*t[2]^2 +3*t[2]^5 +2*t[2]^2*t[3]^2)/12
[[0,0],[0,0],[1,1],[1,1],[2,3],[2,4],[3,2],[3,4],[4,2],[4,3],]
V2 4 +( +t[1]^5 +4*t[1]^3*t[2] +2*t[1]^2*t[3] +3*t[1]*t[2]^2 +2*t[2]*t[3])/12
E0 4 +( +t[1]^10 +3*t[1]^4*t[2]^3 +2*t[1]^4*t[3]^2 +2*t[1]^8*t[2] +6*t[1]^2*t[2]^4 +4*t[1]^2*t[2]*t[3]^2 +3*t[1]^6*t[2]^2 +9*t[2]^5 +6*t[2]^2*t[3]^2 +2*t[1]^6*t[4] +6*t[2]^3*t[4] +4*t[3]^2*t[4])/48
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,2],[3,4],[3,4],[4,3],[4,3],]
V2 2 +( +t[1]^5 +2*t[1]^3*t[2] +t[1]*t[2]^2)/4
E0 2 +( +t[1]^10 +2*t[1]^8*t[2] +3*t[1]^6*t[2]^2 +2*t[1]^6*t[4] +t[1]^4*t[2]^3 +2*t[1]^2*t[2]^4 +3*t[2]^5 +2*t[2]^3*t[4])/16
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,2],[3,4],[4,3],[4,4],]
V0 4 +( +t[1]^5 +2*t[1]^3*t[2] +t[1]*t[2]^2)/4
E0 4 +( +t[1]^10 +t[1]^4*t[2]^3 +t[1]^6*t[2]^2 +t[2]^5)/4
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,2],[3,4],[4,3],[4,4],]
V2 6 +( +t[1]^5 +2*t[1]^3*t[2] +t[1]*t[2]^2)/4
E0 6 +( +t[1]^10 +t[1]^4*t[2]^3 +2*t[1]^8*t[2] +2*t[1]^2*t[2]^4 +3*t[1]^6*t[2]^2 +3*t[2]^5 +2*t[1]^6*t[4] +2*t[2]^3*t[4])/16
[[0,1],[0,1],[1,0],[1,0],[2,3],[2,3],[3,4],[3,4],[4,2],[4,2],]
V5 0 +( +t[1]^5 +2*t[1]^2*t[3] +t[1]^3*t[2] +2*t[2]*t[3])/6
E0 0 +( +t[1]^10 +5*t[1]^8*t[2] +12*t[1]^6*t[2]^2 +16*t[1]^4*t[2]^3 +8*t[1]^4*t[3]^2 +8*t[1]^4*t[6] +11*t[1]^2*t[2]^4 +16*t[1]^2*t[2]*t[3]^2 +16*t[1]^2*t[2]*t[6] +3*t[2]^5 +24*t[2]^2*t[3]^2 +24*t[2]^2*t[6] +2*t[1]^6*t[4] +6*t[1]^4*t[2]*t[4] +6*t[1]^2*t[2]^2*t[4] +2*t[2]^3*t[4] +16*t[3]^2*t[4] +16*t[4]*t[6])/192
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,4],[4,0],[4,0],]
V5 0 +( +t[1]^5 +4*t[5])/5
E0 0 +( +t[1]^10 +5*t[1]^8*t[2] +10*t[1]^6*t[2]^2 +10*t[1]^4*t[2]^3 +5*t[1]^2*t[2]^4 +t[2]^5 +64*t[5]^2 +64*t[10])/160
[[0,0],[0,1],[1,0],[1,1],[2,3],[2,3],[3,4],[3,4],[4,2],[4,2],]
V3 2 +( +t[1]^5 +2*t[1]^2*t[3] +t[1]^3*t[2] +2*t[2]*t[3])/6
E0 2 +( +t[1]^10 +3*t[1]^8*t[2] +4*t[1]^6*t[2]^2 +4*t[1]^4*t[2]^3 +8*t[1]^4*t[3]^2 +8*t[1]^4*t[6] +3*t[1]^2*t[2]^4 +t[2]^5 +8*t[2]^2*t[3]^2 +8*t[2]^2*t[6])/48
[[0,0],[0,0],[1,1],[1,1],[2,3],[2,3],[3,4],[3,4],[4,2],[4,2],]
V5 4 +( +t[1]^5 +2*t[1]^2*t[3] +t[1]^3*t[2] +2*t[2]*t[3])/6
E0 4 +( +t[1]^10 +5*t[1]^8*t[2] +12*t[1]^6*t[2]^2 +16*t[1]^4*t[2]^3 +8*t[1]^4*t[3]^2 +8*t[1]^4*t[6] +11*t[1]^2*t[2]^4 +16*t[1]^2*t[2]*t[3]^2 +16*t[1]^2*t[2]*t[6] +3*t[2]^5 +24*t[2]^2*t[3]^2 +24*t[2]^2*t[6] +2*t[1]^6*t[4] +6*t[1]^4*t[2]*t[4] +6*t[1]^2*t[2]^2*t[4] +2*t[2]^3*t[4] +16*t[3]^2*t[4] +16*t[4]*t[6])/192
[[0,0],[0,0],[1,2],[1,2],[2,3],[2,3],[3,4],[3,4],[4,1],[4,1],]
V5 2 +( +t[1]^5 +2*t[1]*t[4] +t[1]*t[2]^2)/4
E0 2 +( +t[1]^10 +5*t[1]^8*t[2] +10*t[1]^6*t[2]^2 +10*t[1]^4*t[2]^3 +9*t[1]^2*t[2]^4 +20*t[1]^2*t[4]^2 +16*t[1]^2*t[8] +8*t[1]^2*t[2]^2*t[4] +5*t[2]^5 +20*t[2]*t[4]^2 +16*t[2]*t[8] +8*t[2]^3*t[4])/128
[[0,0],[0,0],[1,2],[1,2],[2,1],[2,1],[3,4],[3,4],[4,3],[4,3],]
V5 2 +( +t[1]^5 +2*t[1]^3*t[2] +3*t[1]*t[2]^2 +2*t[1]*t[4])/8
E0 2 +( +t[1]^10 +5*t[1]^8*t[2] +14*t[1]^6*t[2]^2 +4*t[1]^6*t[4] +22*t[1]^4*t[2]^3 +12*t[1]^4*t[2]*t[4] +29*t[1]^2*t[2]^4 +36*t[1]^2*t[2]^2*t[4] +28*t[1]^2*t[4]^2 +16*t[1]^2*t[8] +17*t[2]^5 +28*t[2]^3*t[4] +28*t[2]*t[4]^2 +16*t[2]*t[8])/256
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,2],[3,4],[3,4],[4,3],[4,3],]
V3 4 +( +t[1]^5 +2*t[1]^3*t[2] +t[1]*t[2]^2)/4
E0 4 +( +t[1]^10 +3*t[1]^8*t[2] +6*t[1]^6*t[2]^2 +2*t[1]^6*t[4] +6*t[1]^4*t[2]^3 +5*t[1]^2*t[2]^4 +2*t[1]^2*t[2]^2*t[4] +2*t[1]^4*t[2]*t[4] +3*t[2]^5 +2*t[2]^3*t[4])/32
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,2],[3,4],[3,4],[4,3],[4,3],]
V2 3 +( +t[1]^5 +t[1]^3*t[2] +2*t[1]^2*t[3] +2*t[2]*t[3])/6
E0 3 +( +t[1]^10 +2*t[1]^8*t[2] +3*t[1]^6*t[2]^2 +2*t[1]^6*t[4] +2*t[1]^4*t[3]^2 +4*t[1]^2*t[2]*t[3]^2 +6*t[2]^2*t[3]^2 +4*t[3]^2*t[4])/24
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,2],[3,4],[3,4],[4,3],[4,3],]
V5 6 +( +t[1]^5 +4*t[1]^3*t[2] +3*t[1]*t[2]^2 +2*t[1]^2*t[3] +2*t[2]*t[3])/12
E0 6 +( +t[1]^10 +5*t[1]^8*t[2] +18*t[1]^6*t[2]^2 +8*t[1]^6*t[4] +34*t[1]^4*t[2]^3 +24*t[1]^4*t[2]*t[4] +41*t[1]^2*t[2]^4 +48*t[1]^2*t[2]^2*t[4] +12*t[1]^2*t[4]^2 +21*t[2]^5 +32*t[2]^3*t[4] +12*t[2]*t[4]^2 +8*t[1]^4*t[3]^2 +16*t[1]^2*t[2]*t[3]^2 +24*t[2]^2*t[3]^2 +16*t[3]^2*t[4] +8*t[1]^4*t[6] +16*t[1]^2*t[2]*t[6] +24*t[2]^2*t[6] +16*t[4]*t[6])/384
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,3],[3,4],[4,2],[4,4],]
V0 5 +( +t[1]^5 +2*t[1]^2*t[3] +t[1]^3*t[2] +2*t[2]*t[3])/6
E0 5 +( +t[1]^10 +2*t[1]^4*t[3]^2 +t[1]^6*t[2]^2 +2*t[2]^2*t[3]^2)/6
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,3],[3,4],[4,0],[4,4],]
V0 5 +( +t[1]^5 +4*t[5])/5
E0 5 +( +t[1]^10 +4*t[5]^2)/5
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,3],[3,4],[4,2],[4,4],]
V2 7 +( +t[1]^5 +2*t[1]^2*t[3] +t[1]^3*t[2] +2*t[2]*t[3])/6
E0 7 +( +t[1]^10 +2*t[1]^4*t[3]^2 +2*t[1]^8*t[2] +4*t[1]^2*t[2]*t[3]^2 +3*t[1]^6*t[2]^2 +6*t[2]^2*t[3]^2 +2*t[1]^6*t[4] +4*t[3]^2*t[4])/24
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,3],[3,4],[4,1],[4,4],]
V1 6 +( +t[1]^5 +2*t[1]*t[4] +t[1]*t[2]^2)/4
E0 6 +( +t[1]^10 +2*t[1]^2*t[4]^2 +t[1]^2*t[2]^4 +t[1]^8*t[2] +2*t[2]*t[4]^2 +t[2]^5)/8
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,2],[3,3],[3,4],[4,3],[4,4],]
V1 6 +( +t[1]^5 +2*t[1]^3*t[2] +3*t[1]*t[2]^2 +2*t[1]*t[4])/8
E0 6 +( +t[1]^10 +2*t[1]^6*t[2]^2 +3*t[1]^2*t[2]^4 +2*t[1]^2*t[4]^2 +t[1]^8*t[2] +2*t[1]^4*t[2]^3 +3*t[2]^5 +2*t[2]*t[4]^2)/16
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,2],[3,3],[3,4],[4,3],[4,4],]
V3 8 +( +t[1]^5 +4*t[1]^3*t[2] +3*t[1]*t[2]^2 +2*t[1]^2*t[3] +2*t[2]*t[3])/12
E0 8 +( +t[1]^10 +10*t[1]^6*t[2]^2 +3*t[1]^8*t[2] +10*t[1]^4*t[2]^3 +9*t[1]^2*t[2]^4 +6*t[1]^6*t[4] +6*t[1]^2*t[2]^2*t[4] +7*t[2]^5 +6*t[1]^4*t[2]*t[4] +6*t[2]^3*t[4] +8*t[1]^4*t[3]^2 +8*t[2]^2*t[3]^2 +8*t[1]^4*t[6] +8*t[2]^2*t[6])/96
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,2],[3,3],[3,3],[4,4],[4,4],]
V5 10 +( +t[1]^5 +10*t[1]^3*t[2] +20*t[1]^2*t[3] +15*t[1]*t[2]^2 +30*t[1]*t[4] +20*t[2]*t[3] +24*t[5])/120
E0 10 +( +t[1]^10 +5*t[1]^8*t[2] +30*t[1]^6*t[2]^2 +20*t[1]^6*t[4] +70*t[1]^4*t[2]^3 +60*t[1]^4*t[2]*t[4] +80*t[1]^4*t[3]^2 +80*t[1]^4*t[6] +125*t[1]^2*t[2]^4 +180*t[1]^2*t[2]^2*t[4] +160*t[1]^2*t[2]*t[3]^2 +160*t[1]^2*t[2]*t[6] +300*t[1]^2*t[4]^2 +240*t[1]^2*t[8] +81*t[2]^5 +140*t[2]^3*t[4] +240*t[2]^2*t[3]^2 +240*t[2]^2*t[6] +300*t[2]*t[4]^2 +240*t[2]*t[8] +160*t[3]^2*t[4] +160*t[4]*t[6] +384*t[5]^2 +384*t[10])/3840


==> anc/Reg6.txt <==
[[0,0],[0,0],[1,2],[1,2],[2,1],[2,3],[3,4],[3,4],[4,5],[4,5],[5,1],[5,3],]
V4 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12 +4*t[1]^10*t[2] +6*t[1]^8*t[2]^2 +4*t[1]^6*t[2]^3 +t[1]^4*t[2]^4)/16
[[0,0],[0,0],[1,2],[1,2],[2,1],[2,3],[3,1],[3,4],[4,5],[4,5],[5,3],[5,4],]
V3 2 +( +t[1]^6 +t[1]^2*t[2]^2)/2
E0 2 +( +t[1]^12 +3*t[1]^10*t[2] +3*t[1]^8*t[2]^2 +2*t[1]^2*t[2]^5 +2*t[1]^2*t[2]^3*t[4] +t[1]^6*t[2]^3 +2*t[2]^6 +2*t[2]^4*t[4])/16
[[0,0],[0,0],[1,2],[1,2],[2,3],[2,4],[3,1],[3,4],[4,5],[4,5],[5,1],[5,3],]
V3 2 +( +t[1]^6 +t[1]^2*t[2]^2)/2
E0 2 +( +t[1]^12 +3*t[1]^10*t[2] +3*t[1]^8*t[2]^2 +2*t[1]^2*t[2]^5 +2*t[1]^2*t[2]^3*t[4] +t[1]^6*t[2]^3 +2*t[2]^6 +2*t[2]^4*t[4])/16
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,4],[4,5],[4,5],[5,1],[5,3],]
V3 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +3*t[1]^10*t[2] +3*t[1]^8*t[2]^2 +t[1]^6*t[2]^3)/8
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,1],[3,4],[4,5],[4,5],[5,3],[5,4],]
V2 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,1],[3,4],[4,5],[4,5],[5,0],[5,3],]
V2 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,1],[3,4],[4,5],[4,5],[5,0],[5,4],]
V3 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +3*t[1]^10*t[2] +3*t[1]^8*t[2]^2 +t[1]^6*t[2]^3)/8
[[0,1],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,4],[4,5],[4,5],[5,0],[5,3],]
V4 0 +( +t[1]^6 +t[2]^3)/2
E0 0 +( +t[1]^12 +4*t[1]^10*t[2] +6*t[1]^8*t[2]^2 +4*t[1]^6*t[2]^3 +t[1]^4*t[2]^4 +4*t[2]^6 +8*t[2]^4*t[4] +4*t[2]^2*t[4]^2)/32
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,0],[3,4],[4,5],[4,5],[5,2],[5,3],]
V2 0 +( +t[1]^6 +t[1]^4*t[2] +t[1]^2*t[2]^2 +t[2]^3)/4
E0 0 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^4*t[2]^4 +2*t[1]^2*t[2]^5 +t[1]^8*t[2]^2 +5*t[2]^6 +4*t[2]^4*t[4])/16
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,5],[4,0],[4,2],[5,1],[5,3],]
V2 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,5],[4,0],[4,3],[5,1],[5,2],]
V2 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,5],[4,0],[4,1],[5,2],[5,3],]
V2 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,1],[0,1],[1,0],[1,2],[2,0],[2,3],[3,4],[3,4],[4,5],[4,5],[5,2],[5,3],]
V3 0 +( +t[1]^6)/1
E0 0 +( +t[1]^12 +3*t[1]^10*t[2] +3*t[1]^8*t[2]^2 +t[1]^6*t[2]^3)/8
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,4],[4,5],[4,5],[5,0],[5,3],]
V2 0 +( +t[1]^6)/1
E0 0 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,0],[3,4],[4,5],[4,5],[5,2],[5,3],]
V2 0 +( +t[1]^6)/1
E0 0 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,4],[4,5],[4,5],[5,0],[5,3],]
V3 0 +( +t[1]^6)/1
E0 0 +( +t[1]^12 +3*t[1]^10*t[2] +3*t[1]^8*t[2]^2 +t[1]^6*t[2]^3)/8
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,4],[4,5],[4,5],[5,0],[5,2],]
V4 0 +( +t[1]^6)/1
E0 0 +( +t[1]^12 +4*t[1]^10*t[2] +6*t[1]^8*t[2]^2 +4*t[1]^6*t[2]^3 +t[1]^4*t[2]^4)/16
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,3],[3,0],[3,4],[4,5],[4,5],[5,2],[5,4],]
V3 0 +( +t[1]^6 +t[1]^2*t[2]^2)/2
E0 0 +( +t[1]^12 +3*t[1]^10*t[2] +3*t[1]^8*t[2]^2 +t[1]^6*t[2]^3 +2*t[1]^2*t[2]^5 +2*t[1]^2*t[2]^3*t[4] +2*t[2]^6 +2*t[2]^4*t[4])/16
[[0,1],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,5],[4,0],[4,3],[5,0],[5,2],]
V3 0 +( +t[1]^6 +3*t[1]^2*t[2]^2 +2*t[3]^2)/6
E0 0 +( +t[1]^12 +3*t[1]^10*t[2] +3*t[1]^8*t[2]^2 +6*t[1]^2*t[2]^5 +6*t[1]^2*t[2]^3*t[4] +t[1]^6*t[2]^3 +6*t[2]^6 +6*t[2]^4*t[4] +8*t[3]^4 +8*t[3]^2*t[6])/48
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,4],[3,4],[4,5],[4,5],[5,2],[5,3],]
V2 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,2],[3,4],[4,5],[4,5],[5,3],[5,4],]
V1 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,5],[4,0],[4,1],[5,2],[5,4],]
V1 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,1],[4,5],[4,5],[5,3],[5,4],]
V2 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,1],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,5],[4,0],[4,5],[5,3],[5,4],]
V2 0 +( +t[1]^6)/1
E0 0 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,1],[0,1],[1,0],[1,2],[2,0],[2,3],[3,4],[3,5],[4,2],[4,5],[5,3],[5,4],]
V1 0 +( +t[1]^6)/1
E0 0 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,3],[4,5],[5,0],[5,2],]
V1 0 +( +t[1]^6)/1
E0 0 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,4],[4,5],[4,5],[5,0],[5,3],]
V2 0 +( +t[1]^6)/1
E0 0 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,4],[4,5],[4,5],[5,1],[5,3],]
V2 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,1],[3,4],[4,5],[4,5],[5,3],[5,4],]
V1 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,4],[4,5],[4,5],[5,2],[5,3],]
V1 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,1],[3,4],[4,5],[4,5],[5,2],[5,4],]
V2 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,5],[4,0],[4,5],[5,2],[5,4],]
V1 0 +( +t[1]^6)/1
E0 0 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,0],[3,5],[4,3],[4,5],[5,2],[5,4],]
V1 0 +( +t[1]^6 +t[1]^2*t[2]^2)/2
E0 0 +( +t[1]^12 +t[1]^2*t[2]^5 +t[1]^10*t[2] +t[2]^6)/4
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,1],[4,3],[5,4],[5,5],]
V1 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,1],[3,5],[4,3],[4,5],[5,0],[5,4],]
V1 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,4],[4,5],[4,5],[5,1],[5,3],]
V2 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,2],[4,3],[5,1],[5,4],]
V1 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,3],[4,5],[5,0],[5,4],]
V1 0 +( +t[1]^6)/1
E0 0 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,2],[4,3],[5,0],[5,4],]
V2 0 +( +t[1]^6 +t[2]^3)/2
E0 0 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2 +2*t[2]^6 +2*t[2]^4*t[4])/8
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,4],[3,5],[4,3],[4,5],[5,0],[5,2],]
V1 0 +( +t[1]^6 +t[1]^4*t[2])/2
E0 0 +( +t[1]^12 +t[1]^6*t[2]^3 +t[1]^10*t[2] +t[1]^4*t[2]^4)/4
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,0],[3,5],[4,3],[4,5],[5,2],[5,4],]
V1 0 +( +t[1]^6)/1
E0 0 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,1],[0,1],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,0],[4,5],[5,0],[5,2],]
V1 0 +( +t[1]^6)/1
E0 0 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,1],[4,4],[5,2],[5,3],]
V1 2 +( +t[1]^6 +t[1]^4*t[2])/2
E0 2 +( +t[1]^12 +t[1]^10*t[2] +t[1]^6*t[2]^3 +t[1]^4*t[2]^4)/4
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,1],[4,2],[5,3],[5,4],]
V1 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,1],[4,3],[5,2],[5,4],]
V1 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,0],[4,5],[5,2],[5,3],]
V1 0 +( +t[1]^6)/1
E0 0 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,4],[4,2],[4,5],[5,1],[5,5],]
V2 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,3],[4,5],[4,5],[5,2],[5,4],]
V1 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,4],[4,2],[4,5],[5,1],[5,5],]
V1 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,4],[4,3],[4,5],[5,1],[5,5],]
V2 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,4],[3,4],[4,5],[4,5],[5,1],[5,3],]
V3 4 +( +t[1]^6)/1
E0 4 +( +t[1]^12 +3*t[1]^10*t[2] +3*t[1]^8*t[2]^2 +t[1]^6*t[2]^3)/8
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,1],[3,4],[4,5],[4,5],[5,3],[5,4],]
V2 4 +( +t[1]^6)/1
E0 4 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,4],[4,5],[4,5],[5,2],[5,3],]
V2 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,1],[3,4],[4,5],[4,5],[5,2],[5,4],]
V3 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12 +3*t[1]^10*t[2] +3*t[1]^8*t[2]^2 +t[1]^6*t[2]^3)/8
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,4],[3,4],[4,5],[4,5],[5,0],[5,3],]
V3 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +3*t[1]^10*t[2] +3*t[1]^8*t[2]^2 +t[1]^6*t[2]^3)/8
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,4],[4,5],[4,5],[5,2],[5,3],]
V1 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,4],[3,4],[4,5],[4,5],[5,0],[5,3],]
V2 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,4],[4,2],[4,5],[5,3],[5,5],]
V1 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,4],[4,1],[4,5],[5,3],[5,5],]
V1 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,4],[4,1],[4,5],[5,3],[5,5],]
V2 2 +( +t[1]^6 +t[2]^3)/2
E0 2 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2 +2*t[2]^6 +2*t[2]^4*t[4])/8
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,0],[3,4],[4,5],[4,5],[5,3],[5,4],]
V2 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,5],[4,0],[4,3],[5,2],[5,4],]
V1 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,2],[4,5],[4,5],[5,3],[5,4],]
V1 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,4],[4,5],[4,5],[5,1],[5,2],]
V2 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,0],[3,4],[4,5],[4,5],[5,3],[5,4],]
V1 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,4],[3,5],[4,0],[4,2],[5,4],[5,5],]
V1 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,2],[2,4],[3,5],[3,5],[4,0],[4,3],[5,1],[5,4],]
V1 2 +( +t[1]^6 +t[1]^2*t[2]^2)/2
E0 2 +( +t[1]^12 +t[1]^10*t[2] +t[1]^2*t[2]^5 +t[2]^6)/4
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,4],[4,3],[4,5],[5,2],[5,5],]
V1 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,3],[4,5],[4,5],[5,1],[5,4],]
V1 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,4],[4,1],[4,5],[5,2],[5,5],]
V1 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,4],[4,5],[4,5],[5,2],[5,3],]
V1 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,4],[4,5],[4,5],[5,2],[5,3],]
V2 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,4],[4,5],[4,5],[5,1],[5,3],]
V1 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,0],[3,4],[4,5],[4,5],[5,2],[5,4],]
V2 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,0],[3,4],[4,5],[4,5],[5,1],[5,4],]
V3 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +3*t[1]^10*t[2] +3*t[1]^8*t[2]^2 +t[1]^6*t[2]^3)/8
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,4],[3,4],[4,5],[4,5],[5,0],[5,2],]
V3 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12 +3*t[1]^10*t[2] +3*t[1]^8*t[2]^2 +t[1]^6*t[2]^3)/8
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,4],[4,5],[4,5],[5,2],[5,3],]
V2 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,2],[3,4],[4,5],[4,5],[5,0],[5,3],]
V1 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,4],[4,5],[4,5],[5,2],[5,3],]
V3 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12 +3*t[1]^10*t[2] +3*t[1]^8*t[2]^2 +t[1]^6*t[2]^3)/8
[[0,0],[0,0],[1,2],[1,2],[2,3],[2,4],[3,1],[3,5],[4,3],[4,5],[5,1],[5,4],]
V2 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,0],[4,5],[5,3],[5,4],]
V1 0 +( +t[1]^6)/1
E0 0 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,3],[4,5],[5,0],[5,4],]
V2 0 +( +t[1]^6)/1
E0 0 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,1],[4,2],[5,4],[5,5],]
V1 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,5],[4,0],[4,2],[5,1],[5,4],]
V1 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,5],[4,1],[4,2],[5,0],[5,4],]
V1 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,4],[4,5],[4,5],[5,1],[5,2],]
V3 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +3*t[1]^10*t[2] +3*t[1]^8*t[2]^2 +t[1]^6*t[2]^3)/8
[[0,1],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,5],[4,0],[4,2],[5,0],[5,4],]
V2 0 +( +t[1]^6 +t[2]^3)/2
E0 0 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2 +2*t[2]^6 +2*t[2]^4*t[4])/8
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,0],[3,1],[4,5],[4,5],[5,4],[5,4],]
V4 1 +( +t[1]^6 +t[1]^4*t[2])/2
E0 1 +( +t[1]^12 +4*t[1]^10*t[2] +8*t[1]^8*t[2]^2 +2*t[1]^8*t[4] +8*t[1]^6*t[2]^3 +4*t[1]^6*t[2]*t[4] +3*t[1]^4*t[2]^4 +2*t[1]^4*t[2]^2*t[4])/32
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,4],[4,5],[4,5],[5,0],[5,1],]
V4 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +4*t[1]^10*t[2] +6*t[1]^8*t[2]^2 +4*t[1]^6*t[2]^3 +t[1]^4*t[2]^4)/16
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,4],[3,4],[4,5],[4,5],[5,2],[5,3],]
V2 3 +( +t[1]^6 +t[1]^4*t[2])/2
E0 3 +( +t[1]^12 +2*t[1]^10*t[2] +2*t[1]^8*t[2]^2 +2*t[1]^6*t[2]^3 +t[1]^4*t[2]^4)/8
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,3],[3,4],[4,5],[4,5],[5,0],[5,2],]
V1 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,3],[3,4],[4,5],[4,5],[5,1],[5,2],]
V1 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,3],[3,4],[4,5],[4,5],[5,0],[5,1],]
V2 2 +( +t[1]^6 +t[2]^3)/2
E0 2 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2 +2*t[2]^6 +2*t[2]^4*t[4])/8
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,4],[3,4],[4,5],[4,5],[5,2],[5,3],]
V4 5 +( +t[1]^6 +t[1]^4*t[2])/2
E0 5 +( +t[1]^12 +4*t[1]^10*t[2] +8*t[1]^8*t[2]^2 +8*t[1]^6*t[2]^3 +3*t[1]^4*t[2]^4 +2*t[1]^8*t[4] +4*t[1]^6*t[2]*t[4] +2*t[1]^4*t[2]^2*t[4])/32
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,4],[3,5],[4,1],[4,2],[5,4],[5,5],]
V2 4 +( +t[1]^6)/1
E0 4 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,4],[3,4],[4,5],[4,5],[5,1],[5,2],]
V4 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12 +4*t[1]^10*t[2] +6*t[1]^8*t[2]^2 +4*t[1]^6*t[2]^3 +t[1]^4*t[2]^4)/16
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,5],[4,0],[4,1],[5,4],[5,5],]
V2 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,4],[3,5],[4,3],[4,5],[5,0],[5,1],]
V1 1 +( +t[1]^6 +t[1]^4*t[2])/2
E0 1 +( +t[1]^12 +t[1]^6*t[2]^3 +t[1]^10*t[2] +t[1]^4*t[2]^4)/4
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,3],[3,5],[4,4],[4,5],[5,0],[5,1],]
V1 3 +( +t[1]^6 +t[1]^4*t[2])/2
E0 3 +( +t[1]^12 +t[1]^6*t[2]^3 +t[1]^10*t[2] +t[1]^4*t[2]^4)/4
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,2],[3,4],[4,5],[4,5],[5,3],[5,4],]
V1 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,1],[4,5],[5,2],[5,4],]
V1 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,5],[4,2],[4,3],[5,0],[5,4],]
V1 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,2],[4,5],[4,5],[5,3],[5,4],]
V1 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,3],[3,2],[3,4],[4,5],[4,5],[5,0],[5,4],]
V1 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,2],[3,4],[4,5],[4,5],[5,3],[5,4],]
V2 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,4],[3,5],[4,1],[4,5],[5,2],[5,4],]
V2 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,0],[0,0],[1,2],[1,2],[2,3],[2,4],[3,1],[3,5],[4,1],[4,5],[5,3],[5,4],]
V2 2 +( +t[1]^6 +t[1]^4*t[2])/2
E0 2 +( +t[1]^12 +t[1]^4*t[2]^4 +2*t[1]^10*t[2] +2*t[1]^2*t[2]^5 +t[1]^8*t[2]^2 +t[2]^6)/8
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,2],[4,5],[4,5],[5,3],[5,4],]
V2 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,0],[0,0],[1,2],[1,2],[2,1],[2,3],[3,4],[3,5],[4,1],[4,5],[5,3],[5,4],]
V2 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,1],[0,1],[1,0],[1,2],[2,0],[2,3],[3,2],[3,4],[4,5],[4,5],[5,3],[5,4],]
V2 0 +( +t[1]^6 +t[2]^3)/2
E0 0 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2 +2*t[2]^6 +2*t[2]^4*t[4])/8
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,2],[4,5],[5,0],[5,3],]
V1 0 +( +t[1]^6)/1
E0 0 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,3],[4,5],[5,0],[5,4],]
V1 0 +( +t[1]^6)/1
E0 0 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,2],[3,4],[4,5],[4,5],[5,3],[5,4],]
V1 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,1],[3,5],[4,4],[4,5],[5,0],[5,3],]
V1 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,4],[3,4],[4,3],[4,5],[5,2],[5,5],]
V1 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,1],[3,4],[4,5],[4,5],[5,2],[5,4],]
V1 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,0],[4,5],[5,2],[5,4],]
V2 0 +( +t[1]^6)/1
E0 0 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,0],[3,5],[4,2],[4,5],[5,3],[5,4],]
V1 0 +( +t[1]^6 +t[1]^2*t[2]^2)/2
E0 0 +( +t[1]^12 +t[1]^2*t[2]^5 +t[1]^10*t[2] +t[2]^6)/4
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,4],[3,5],[4,0],[4,5],[5,2],[5,4],]
V1 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,4],[4,2],[4,5],[5,3],[5,5],]
V1 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,1],[4,5],[5,3],[5,4],]
V1 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,5],[4,1],[4,3],[5,4],[5,5],]
V1 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,3],[4,5],[5,1],[5,4],]
V1 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,5],[4,1],[4,5],[5,3],[5,4],]
V1 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,0],[3,2],[4,5],[4,5],[5,3],[5,4],]
V2 0 +( +t[1]^6 +t[2]^3)/2
E0 0 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2 +2*t[2]^6 +2*t[2]^4*t[4])/8
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,0],[3,5],[4,2],[4,5],[5,3],[5,4],]
V1 0 +( +t[1]^6)/1
E0 0 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,1],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,5],[4,0],[4,2],[5,0],[5,3],]
V1 0 +( +t[1]^6 +t[1]^2*t[2]^2)/2
E0 0 +( +t[1]^12 +t[1]^2*t[2]^5 +t[1]^10*t[2] +t[2]^6)/4
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,0],[4,5],[5,3],[5,4],]
V2 0 +( +t[1]^6 +t[1]^4*t[2])/2
E0 0 +( +t[1]^12 +t[1]^4*t[2]^4 +2*t[1]^10*t[2] +2*t[1]^2*t[2]^5 +t[1]^8*t[2]^2 +t[2]^6)/8
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,2],[4,5],[4,5],[5,3],[5,4],]
V1 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,4],[4,3],[4,5],[5,2],[5,5],]
V1 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,5],[4,0],[4,2],[5,3],[5,4],]
V1 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,4],[4,5],[5,1],[5,3],]
V1 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,2],[3,4],[4,5],[4,5],[5,1],[5,4],]
V1 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,5],[4,0],[4,5],[5,1],[5,4],]
V2 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,1],[3,2],[4,5],[4,5],[5,4],[5,4],]
V3 1 +( +t[1]^6 +t[1]^4*t[2])/2
E0 1 +( +t[1]^12 +3*t[1]^10*t[2] +5*t[1]^8*t[2]^2 +2*t[1]^8*t[4] +3*t[1]^6*t[2]^3 +2*t[1]^6*t[2]*t[4])/16
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,2],[3,4],[4,5],[4,5],[5,1],[5,4],]
V2 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,2],[3,4],[4,5],[4,5],[5,3],[5,4],]
V1 3 +( +t[1]^6 +t[1]^4*t[2])/2
E0 3 +( +t[1]^12 +t[1]^10*t[2] +t[1]^8*t[2]^2 +t[1]^6*t[2]^3)/4
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,1],[3,4],[4,4],[4,5],[5,2],[5,5],]
V1 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,1],[3,4],[4,2],[4,5],[5,4],[5,5],]
V1 2 +( +t[1]^6 +t[1]^2*t[2]^2)/2
E0 2 +( +t[1]^12 +t[1]^10*t[2] +t[1]^2*t[2]^5 +t[2]^6)/4
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,2],[3,4],[4,4],[4,5],[5,1],[5,5],]
V1 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,2],[3,4],[4,1],[4,5],[5,4],[5,5],]
V1 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,2],[3,4],[4,5],[4,5],[5,3],[5,4],]
V3 5 +( +t[1]^6 +t[1]^4*t[2])/2
E0 5 +( +t[1]^12 +3*t[1]^10*t[2] +5*t[1]^8*t[2]^2 +3*t[1]^6*t[2]^3 +2*t[1]^8*t[4] +2*t[1]^6*t[2]*t[4])/16
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,4],[4,2],[4,5],[5,3],[5,5],]
V2 4 +( +t[1]^6)/1
E0 4 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,4],[4,3],[4,5],[5,2],[5,5],]
V2 4 +( +t[1]^6)/1
E0 4 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,1],[4,4],[5,2],[5,5],]
V1 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,4],[4,1],[4,5],[5,2],[5,5],]
V2 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,1],[0,1],[1,0],[1,0],[2,3],[2,3],[3,4],[3,5],[4,2],[4,5],[5,2],[5,4],]
V3 0 +( +t[1]^6 +2*t[1]^4*t[2] +t[1]^2*t[2]^2)/4
E0 0 +( +t[1]^12 +4*t[1]^6*t[2]^3 +3*t[1]^10*t[2] +3*t[1]^4*t[2]^4 +5*t[1]^8*t[2]^2 +5*t[1]^2*t[2]^5 +3*t[2]^6 +2*t[1]^8*t[4] +2*t[1]^2*t[2]^3*t[4] +2*t[1]^6*t[2]*t[4] +2*t[2]^4*t[4])/32
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,5],[4,0],[4,5],[5,0],[5,4],]
V3 0 +( +t[1]^6 +t[1]^4*t[2])/2
E0 0 +( +t[1]^12 +2*t[1]^6*t[2]^3 +3*t[1]^10*t[2] +3*t[1]^4*t[2]^4 +3*t[1]^8*t[2]^2 +3*t[1]^2*t[2]^5 +t[2]^6)/16
[[0,0],[0,1],[1,0],[1,1],[2,3],[2,3],[3,4],[3,5],[4,2],[4,5],[5,2],[5,4],]
V1 2 +( +t[1]^6 +2*t[1]^4*t[2] +t[1]^2*t[2]^2)/4
E0 2 +( +t[1]^12 +2*t[1]^6*t[2]^3 +t[1]^10*t[2] +t[1]^4*t[2]^4 +t[1]^8*t[2]^2 +t[1]^2*t[2]^5 +t[2]^6)/8
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,2],[3,4],[4,5],[4,5],[5,0],[5,3],]
V1 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,4],[4,5],[4,5],[5,1],[5,3],]
V1 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,2],[3,4],[4,5],[4,5],[5,0],[5,1],]
V1 1 +( +t[1]^6 +t[1]^4*t[2])/2
E0 1 +( +t[1]^12 +t[1]^10*t[2] +t[1]^6*t[2]^3 +t[1]^4*t[2]^4)/4
[[0,0],[0,0],[1,1],[1,1],[2,3],[2,3],[3,4],[3,5],[4,2],[4,5],[5,2],[5,4],]
V3 4 +( +t[1]^6 +2*t[1]^4*t[2] +t[1]^2*t[2]^2)/4
E0 4 +( +t[1]^12 +4*t[1]^6*t[2]^3 +3*t[1]^10*t[2] +3*t[1]^4*t[2]^4 +5*t[1]^8*t[2]^2 +5*t[1]^2*t[2]^5 +3*t[2]^6 +2*t[1]^8*t[4] +2*t[1]^2*t[2]^3*t[4] +2*t[1]^6*t[2]*t[4] +2*t[2]^4*t[4])/32
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,2],[3,4],[4,5],[4,5],[5,1],[5,3],]
V2 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,0],[0,0],[1,2],[1,2],[2,3],[2,3],[3,4],[3,5],[4,1],[4,5],[5,1],[5,4],]
V3 2 +( +t[1]^6 +t[1]^4*t[2])/2
E0 2 +( +t[1]^12 +2*t[1]^6*t[2]^3 +3*t[1]^10*t[2] +3*t[1]^4*t[2]^4 +3*t[1]^8*t[2]^2 +3*t[1]^2*t[2]^5 +t[2]^6)/16
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,3],[3,4],[3,4],[4,5],[4,5],[5,0],[5,2],]
V2 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,1],[0,1],[1,2],[1,3],[2,3],[2,4],[3,2],[3,5],[4,0],[4,5],[5,0],[5,4],]
V1 0 +( +t[1]^6 +t[1]^2*t[2]^2)/2
E0 0 +( +t[1]^12 +t[1]^2*t[2]^5 +t[1]^10*t[2] +t[2]^6)/4
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,3],[3,4],[3,4],[4,0],[4,5],[5,2],[5,5],]
V1 2 +( +t[1]^6 +t[1]^2*t[2]^2)/2
E0 2 +( +t[1]^12 +t[1]^10*t[2] +t[1]^2*t[2]^5 +t[2]^6)/4
[[0,1],[0,1],[1,0],[1,0],[2,3],[2,3],[3,2],[3,4],[4,5],[4,5],[5,2],[5,4],]
V4 0 +( +t[1]^6 +t[1]^2*t[2]^2 +t[1]^4*t[2] +t[2]^3)/4
E0 0 +( +t[1]^12 +4*t[1]^10*t[2] +8*t[1]^8*t[2]^2 +5*t[1]^4*t[2]^4 +4*t[1]^4*t[2]^2*t[4] +8*t[1]^6*t[2]^3 +4*t[1]^2*t[2]^5 +4*t[1]^2*t[2]^3*t[4] +6*t[2]^6 +10*t[2]^4*t[4] +2*t[1]^8*t[4] +4*t[1]^6*t[2]*t[4] +4*t[2]^2*t[4]^2)/64
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,3],[3,2],[3,4],[4,5],[4,5],[5,0],[5,4],]
V3 0 +( +t[1]^6 +2*t[3]^2)/3
E0 0 +( +t[1]^12 +3*t[1]^10*t[2] +3*t[1]^8*t[2]^2 +t[1]^6*t[2]^3 +8*t[3]^4 +8*t[3]^2*t[6])/24
[[0,0],[0,1],[1,0],[1,1],[2,3],[2,3],[3,2],[3,4],[4,5],[4,5],[5,2],[5,4],]
V2 2 +( +t[1]^6 +t[1]^2*t[2]^2 +t[1]^4*t[2] +t[2]^3)/4
E0 2 +( +t[1]^12 +2*t[1]^10*t[2] +2*t[1]^8*t[2]^2 +3*t[1]^4*t[2]^4 +2*t[1]^4*t[2]^2*t[4] +2*t[1]^6*t[2]^3 +2*t[2]^6 +2*t[2]^4*t[4])/16
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,2],[3,4],[4,5],[4,5],[5,0],[5,4],]
V2 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,0],[0,0],[1,1],[1,1],[2,3],[2,3],[3,2],[3,4],[4,5],[4,5],[5,2],[5,4],]
V4 4 +( +t[1]^6 +t[1]^2*t[2]^2 +t[1]^4*t[2] +t[2]^3)/4
E0 4 +( +t[1]^12 +4*t[1]^10*t[2] +8*t[1]^8*t[2]^2 +5*t[1]^4*t[2]^4 +4*t[1]^4*t[2]^2*t[4] +8*t[1]^6*t[2]^3 +4*t[1]^2*t[2]^5 +4*t[1]^2*t[2]^3*t[4] +6*t[2]^6 +10*t[2]^4*t[4] +2*t[1]^8*t[4] +4*t[1]^6*t[2]*t[4] +4*t[2]^2*t[4]^2)/64
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,2],[3,4],[4,5],[4,5],[5,1],[5,4],]
V3 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12 +3*t[1]^10*t[2] +3*t[1]^8*t[2]^2 +t[1]^6*t[2]^3)/8
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,3],[3,4],[4,5],[4,5],[5,1],[5,4],]
V2 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,0],[0,0],[1,2],[1,3],[2,1],[2,4],[3,2],[3,5],[4,3],[4,5],[5,1],[5,4],]
V1 2 +( +t[1]^6 +t[1]^2*t[2]^2)/2
E0 2 +( +t[1]^12 +t[1]^2*t[2]^5 +t[1]^10*t[2] +t[2]^6)/4
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,1],[4,5],[5,2],[5,3],]
V0 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12)/1
[[0,1],[0,2],[1,3],[1,4],[2,3],[2,4],[3,0],[3,5],[4,0],[4,5],[5,1],[5,2],]
V0 0 +( +t[1]^6 +3*t[1]^4*t[2] +3*t[1]^2*t[2]^2 +8*t[3]^2 +8*t[6] +t[2]^3)/24
E0 0 +( +t[1]^12 +3*t[1]^4*t[2]^4 +4*t[2]^6 +8*t[3]^4 +8*t[6]^2)/24
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,5],[4,0],[4,2],[5,1],[5,3],]
V0 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,5],[4,0],[4,1],[5,2],[5,3],]
V0 1 +( +t[1]^6 +t[1]^4*t[2])/2
E0 1 +( +t[1]^12 +t[1]^4*t[2]^4)/2
[[0,1],[0,2],[1,0],[1,3],[2,3],[2,4],[3,4],[3,5],[4,0],[4,5],[5,1],[5,2],]
V0 0 +( +t[1]^6)/1
E0 0 +( +t[1]^12)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,3],[4,5],[5,1],[5,4],]
V0 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,2],[3,5],[4,3],[4,5],[5,0],[5,4],]
V0 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12)/1
[[0,1],[0,2],[1,0],[1,3],[2,0],[2,4],[3,2],[3,5],[4,3],[4,5],[5,1],[5,4],]
V0 0 +( +t[1]^6)/1
E0 0 +( +t[1]^12)/1
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,4],[3,2],[3,5],[4,3],[4,5],[5,0],[5,4],]
V0 0 +( +t[1]^6)/1
E0 0 +( +t[1]^12)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,4],[4,2],[4,5],[5,3],[5,5],]
V0 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,3],[4,5],[5,2],[5,4],]
V0 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12)/1
[[0,1],[0,2],[1,2],[1,3],[2,4],[2,5],[3,0],[3,4],[4,1],[4,5],[5,0],[5,3],]
V0 0 +( +t[1]^6 +2*t[3]^2)/3
E0 0 +( +t[1]^12 +2*t[3]^4)/3
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,1],[4,3],[5,2],[5,5],]
V0 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,1],[4,5],[5,0],[5,2],]
V0 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12)/1
[[0,1],[0,2],[1,0],[1,2],[2,3],[2,4],[3,0],[3,5],[4,1],[4,5],[5,3],[5,4],]
V0 0 +( +t[1]^6 +t[1]^2*t[2]^2)/2
E0 0 +( +t[1]^12 +t[2]^6)/2
[[0,1],[0,2],[1,0],[1,3],[2,3],[2,4],[3,4],[3,5],[4,1],[4,5],[5,0],[5,2],]
V0 0 +( +t[1]^6)/1
E0 0 +( +t[1]^12)/1
[[0,1],[0,2],[1,0],[1,2],[2,3],[2,4],[3,0],[3,5],[4,3],[4,5],[5,1],[5,4],]
V0 0 +( +t[1]^6)/1
E0 0 +( +t[1]^12)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,2],[4,3],[5,1],[5,5],]
V0 2 +( +t[1]^6 +t[1]^2*t[2]^2)/2
E0 2 +( +t[1]^12 +t[2]^6)/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,3],[4,5],[5,1],[5,2],]
V0 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,2],[4,5],[5,1],[5,3],]
V0 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12)/1
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,4],[3,0],[3,5],[4,3],[4,5],[5,2],[5,4],]
V0 0 +( +t[1]^6 +2*t[2]^3 +t[1]^2*t[2]^2)/4
E0 0 +( +t[1]^12 +3*t[2]^6)/4
[[0,1],[0,2],[1,2],[1,3],[2,4],[2,5],[3,0],[3,4],[4,0],[4,5],[5,1],[5,3],]
V0 0 +( +t[1]^6 +2*t[2]*t[4] +t[1]^2*t[2]^2)/4
E0 0 +( +t[1]^12 +2*t[4]^3 +t[2]^6)/4
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,4],[4,5],[5,2],[5,3],]
V0 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,3],[3,5],[4,1],[4,5],[5,2],[5,4],]
V0 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,4],[4,2],[4,5],[5,3],[5,5],]
V1 4 +( +t[1]^6)/1
E0 4 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,5],[4,3],[4,5],[5,2],[5,4],]
V1 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,3],[3,4],[4,1],[4,5],[5,2],[5,5],]
V0 3 +( +t[1]^6 +2*t[3]^2)/3
E0 3 +( +t[1]^12 +2*t[3]^4)/3
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,4],[4,1],[4,5],[5,3],[5,5],]
V0 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,1],[4,5],[5,3],[5,4],]
V0 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,4],[3,5],[4,3],[4,5],[5,0],[5,2],]
V0 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,4],[4,5],[5,2],[5,3],]
V0 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,3],[4,4],[5,2],[5,5],]
V0 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,3],[3,4],[4,2],[4,5],[5,1],[5,5],]
V0 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,3],[3,4],[3,5],[4,0],[4,2],[5,4],[5,5],]
V0 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12)/1
[[0,0],[0,1],[1,2],[1,3],[2,2],[2,4],[3,4],[3,5],[4,0],[4,5],[5,1],[5,3],]
V0 2 +( +t[1]^6 +t[2]^3)/2
E0 2 +( +t[1]^12 +t[2]^6)/2
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,0],[4,5],[5,1],[5,2],]
V0 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,4],[3,5],[4,0],[4,5],[5,2],[5,3],]
V0 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,4],[4,2],[4,5],[5,3],[5,5],]
V0 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,3],[4,5],[5,2],[5,4],]
V0 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,4],[3,5],[4,3],[4,5],[5,0],[5,2],]
V0 2 +( +t[1]^6 +t[1]^4*t[2])/2
E0 2 +( +t[1]^12 +t[1]^6*t[2]^3)/2
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,3],[3,5],[4,4],[4,5],[5,0],[5,2],]
V0 4 +( +t[1]^6 +t[1]^4*t[2])/2
E0 4 +( +t[1]^12 +t[1]^6*t[2]^3)/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,4],[4,3],[4,5],[5,1],[5,5],]
V0 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,2],[4,3],[5,4],[5,5],]
V0 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,4],[4,3],[4,5],[5,2],[5,5],]
V0 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[4,3],[4,5],[5,2],[5,4],]
V0 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,5],[4,2],[4,3],[5,4],[5,5],]
V0 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,5],[4,2],[4,5],[5,3],[5,4],]
V0 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,1],[3,4],[4,4],[4,5],[5,3],[5,5],]
V0 4 +( +t[1]^6)/1
E0 4 +( +t[1]^12)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,5],[4,1],[4,2],[5,4],[5,5],]
V0 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,5],[4,1],[4,5],[5,2],[5,4],]
V0 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,5],[4,1],[4,4],[5,2],[5,5],]
V0 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,4],[4,1],[4,5],[5,3],[5,5],]
V1 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,0],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,1],[4,5],[5,1],[5,2],]
V1 2 +( +t[1]^6 +4*t[1]*t[5])/5
E0 2 +( +t[1]^12 +4*t[1]^2*t[5]^2 +t[1]^10*t[2] +4*t[2]*t[5]^2)/10
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,2],[4,5],[5,0],[5,1],]
V0 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12)/1
[[0,1],[0,2],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,0],[4,5],[5,0],[5,1],]
V0 0 +( +t[1]^6 +2*t[6] +2*t[3]^2 +t[2]^3)/6
E0 0 +( +t[1]^12 +2*t[6]^2 +2*t[3]^4 +t[2]^6)/6
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,4],[3,5],[4,3],[4,5],[5,1],[5,2],]
V0 1 +( +t[1]^6 +t[1]^4*t[2])/2
E0 1 +( +t[1]^12 +t[1]^6*t[2]^3)/2
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,3],[3,5],[4,4],[4,5],[5,1],[5,2],]
V0 3 +( +t[1]^6 +t[1]^4*t[2])/2
E0 3 +( +t[1]^12 +t[1]^6*t[2]^3)/2
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,3],[3,4],[3,5],[4,0],[4,5],[5,2],[5,4],]
V0 0 +( +t[1]^6)/1
E0 0 +( +t[1]^12)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,4],[4,5],[5,1],[5,3],]
V0 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,4],[3,5],[4,3],[4,5],[5,1],[5,2],]
V1 3 +( +t[1]^6 +t[1]^4*t[2])/2
E0 3 +( +t[1]^12 +t[1]^6*t[2]^3 +t[1]^10*t[2] +t[1]^4*t[2]^4)/4
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,5],[4,3],[4,4],[5,2],[5,5],]
V1 5 +( +t[1]^6 +t[1]^4*t[2])/2
E0 5 +( +t[1]^12 +t[1]^6*t[2]^3 +t[1]^10*t[2] +t[1]^4*t[2]^4)/4
[[0,0],[0,1],[1,2],[1,3],[2,2],[2,3],[3,4],[3,5],[4,0],[4,1],[5,4],[5,5],]
V0 3 +( +t[1]^6 +2*t[3]^2)/3
E0 3 +( +t[1]^12 +2*t[3]^4)/3
[[0,0],[0,1],[1,2],[1,3],[2,2],[2,3],[3,4],[3,5],[4,0],[4,5],[5,1],[5,4],]
V0 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,3],[4,4],[5,2],[5,5],]
V0 4 +( +t[1]^6)/1
E0 4 +( +t[1]^12)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,3],[4,4],[5,1],[5,5],]
V1 3 +( +t[1]^6 +t[1]^4*t[2])/2
E0 3 +( +t[1]^12 +t[1]^10*t[2] +t[1]^6*t[2]^3 +t[1]^4*t[2]^4)/4
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,3],[4,5],[5,1],[5,4],]
V0 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,5],[4,2],[4,5],[5,3],[5,4],]
V0 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,2],[4,5],[5,3],[5,4],]
V0 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,2],[3,5],[4,0],[4,5],[5,1],[5,4],]
V0 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,2],[3,5],[4,0],[4,5],[5,3],[5,4],]
V0 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[4,3],[4,5],[5,1],[5,4],]
V1 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,5],[4,2],[4,5],[5,3],[5,4],]
V1 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,5],[4,2],[4,5],[5,3],[5,4],]
V1 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,0],[1,2],[1,3],[2,1],[2,3],[3,4],[3,5],[4,1],[4,5],[5,2],[5,4],]
V1 2 +( +t[1]^6 +t[1]^2*t[2]^2)/2
E0 2 +( +t[1]^12 +t[1]^2*t[2]^5 +t[1]^10*t[2] +t[2]^6)/4
[[0,0],[0,0],[1,2],[1,3],[2,1],[2,4],[3,1],[3,5],[4,3],[4,5],[5,2],[5,4],]
V1 2 +( +t[1]^6 +t[1]^2*t[2]^2)/2
E0 2 +( +t[1]^12 +t[1]^2*t[2]^5 +t[1]^10*t[2] +t[2]^6)/4
[[0,1],[0,2],[1,0],[1,3],[2,3],[2,4],[3,2],[3,5],[4,0],[4,5],[5,1],[5,4],]
V0 0 +( +t[1]^6 +t[2]^3 +2*t[3]^2 +2*t[6])/6
E0 0 +( +t[1]^12 +t[2]^6 +2*t[3]^4 +2*t[6]^2)/6
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[4,3],[4,5],[5,0],[5,4],]
V0 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,4],[4,2],[4,5],[5,3],[5,5],]
V0 2 +( +t[1]^6 +t[2]^3)/2
E0 2 +( +t[1]^12 +t[2]^6)/2
[[0,1],[0,2],[1,0],[1,3],[2,3],[2,4],[3,2],[3,5],[4,1],[4,5],[5,0],[5,4],]
V0 0 +( +t[1]^6 +t[2]^3 +2*t[6] +2*t[3]^2)/6
E0 0 +( +t[1]^12 +t[2]^6 +2*t[6]^2 +2*t[3]^4)/6
[[0,1],[0,2],[1,0],[1,3],[2,0],[2,4],[3,2],[3,5],[4,1],[4,5],[5,3],[5,4],]
V0 0 +( +t[1]^6 +t[1]^2*t[2]^2 +2*t[2]*t[4])/4
E0 0 +( +t[1]^12 +t[2]^6 +2*t[4]^3)/4
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,2],[4,5],[5,3],[5,4],]
V0 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,4],[3,5],[4,0],[4,3],[5,2],[5,5],]
V0 2 +( +t[1]^6 +t[2]^3)/2
E0 2 +( +t[1]^12 +t[2]^6)/2
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,4],[4,5],[5,1],[5,3],]
V0 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,4],[3,5],[4,2],[4,5],[5,0],[5,3],]
V0 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12)/1
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,4],[3,4],[3,5],[4,2],[4,5],[5,0],[5,3],]
V0 0 +( +t[1]^6 +t[2]^3)/2
E0 0 +( +t[1]^12 +t[2]^6)/2
[[0,1],[0,2],[1,0],[1,3],[2,0],[2,3],[3,4],[3,5],[4,1],[4,5],[5,2],[5,4],]
V0 0 +( +t[1]^6 +t[1]^2*t[2]^2)/2
E0 0 +( +t[1]^12 +t[2]^6)/2
[[0,1],[0,2],[1,0],[1,3],[2,4],[2,5],[3,4],[3,5],[4,0],[4,3],[5,1],[5,2],]
V0 0 +( +t[1]^6 +3*t[2]^3 +2*t[3]^2)/6
E0 0 +( +t[1]^12 +3*t[2]^6 +2*t[3]^4)/6
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,2],[3,5],[4,4],[4,5],[5,0],[5,3],]
V0 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,4],[4,3],[4,5],[5,2],[5,5],]
V0 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[4,2],[4,3],[5,4],[5,5],]
V0 2 +( +t[1]^6 +t[2]^3)/2
E0 2 +( +t[1]^12 +t[2]^6)/2
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,3],[3,4],[3,5],[4,0],[4,5],[5,2],[5,4],]
V0 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[4,2],[4,5],[5,3],[5,4],]
V0 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12)/1
[[0,1],[0,2],[1,0],[1,3],[2,0],[2,4],[3,1],[3,5],[4,3],[4,5],[5,2],[5,4],]
V0 0 +( +t[1]^6 +t[2]^3)/2
E0 0 +( +t[1]^12 +t[2]^6)/2
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,5],[4,2],[4,3],[5,4],[5,5],]
V0 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,5],[4,2],[4,4],[5,3],[5,5],]
V0 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[4,3],[4,4],[5,2],[5,5],]
V0 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[4,4],[4,5],[5,2],[5,3],]
V0 2 +( +t[1]^6 +t[1]^2*t[2]^2)/2
E0 2 +( +t[1]^12 +t[2]^6)/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,4],[3,5],[4,2],[4,3],[5,4],[5,5],]
V0 2 +( +t[1]^6 +t[2]^3)/2
E0 2 +( +t[1]^12 +t[2]^6)/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,4],[3,5],[4,2],[4,5],[5,3],[5,4],]
V0 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,5],[4,1],[4,3],[5,4],[5,5],]
V0 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12)/1
[[0,1],[0,2],[1,0],[1,2],[2,0],[2,3],[3,4],[3,5],[4,1],[4,5],[5,3],[5,4],]
V0 0 +( +t[1]^6 +t[2]^3)/2
E0 0 +( +t[1]^12 +t[2]^6)/2
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,5],[4,1],[4,5],[5,3],[5,4],]
V0 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,2],[4,4],[4,5],[5,3],[5,5],]
V0 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,2],[4,4],[5,3],[5,5],]
V0 3 +( +t[1]^6 +2*t[3]^2)/3
E0 3 +( +t[1]^12 +2*t[3]^4)/3
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,3],[3,4],[4,2],[4,5],[5,4],[5,5],]
V0 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,2],[4,3],[4,5],[5,4],[5,5],]
V0 2 +( +t[1]^6 +t[2]^3)/2
E0 2 +( +t[1]^12 +t[2]^6)/2
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,5],[4,2],[4,3],[5,4],[5,5],]
V1 4 +( +t[1]^6)/1
E0 4 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,3],[3,4],[4,2],[4,5],[5,4],[5,5],]
V1 5 +( +t[1]^6)/1
E0 5 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,3],[4,4],[4,5],[5,2],[5,5],]
V0 4 +( +t[1]^6)/1
E0 4 +( +t[1]^12)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,3],[4,4],[5,1],[5,5],]
V0 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,4],[4,3],[4,5],[5,1],[5,5],]
V0 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,3],[3,4],[4,1],[4,5],[5,4],[5,5],]
V0 4 +( +t[1]^6)/1
E0 4 +( +t[1]^12)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,5],[4,2],[4,3],[5,4],[5,5],]
V1 4 +( +t[1]^6 +t[1]^2*t[2]^2)/2
E0 4 +( +t[1]^12 +t[1]^2*t[2]^5 +t[1]^10*t[2] +t[2]^6)/4
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,2],[4,3],[5,4],[5,5],]
V0 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12)/1
[[0,1],[0,2],[1,0],[1,2],[2,3],[2,4],[3,4],[3,5],[4,3],[4,5],[5,0],[5,1],]
V0 0 +( +t[1]^6 +2*t[1]^4*t[2] +t[1]^2*t[2]^2 +2*t[2]^3 +2*t[2]*t[4])/8
E0 0 +( +t[1]^12 +2*t[1]^6*t[2]^3 +3*t[2]^6 +2*t[4]^3)/8
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,2],[3,4],[4,0],[4,5],[5,1],[5,5],]
V0 2 +( +t[1]^6 +2*t[1]^4*t[2] +t[1]^2*t[2]^2)/4
E0 2 +( +t[1]^12 +2*t[1]^6*t[2]^3 +t[2]^6)/4
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,3],[3,4],[4,5],[4,5],[5,2],[5,4],]
V1 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,3],[3,4],[4,5],[4,5],[5,2],[5,4],]
V2 4 +( +t[1]^6)/1
E0 4 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,4],[3,5],[4,0],[4,3],[5,4],[5,5],]
V1 2 +( +t[1]^6)/1
E0 2 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,4],[3,5],[4,0],[4,5],[5,3],[5,4],]
V1 1 +( +t[1]^6)/1
E0 1 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,3],[3,4],[4,5],[4,5],[5,1],[5,4],]
V1 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,3],[3,4],[4,5],[4,5],[5,2],[5,4],]
V1 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,4],[4,3],[4,5],[5,2],[5,5],]
V1 4 +( +t[1]^6 +t[1]^2*t[2]^2)/2
E0 4 +( +t[1]^12 +t[1]^2*t[2]^5 +t[1]^10*t[2] +t[2]^6)/4
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,4],[4,3],[4,5],[5,2],[5,5],]
V0 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,4],[4,3],[4,5],[5,1],[5,5],]
V1 2 +( +t[1]^6 +t[1]^2*t[2]^2)/2
E0 2 +( +t[1]^12 +t[1]^10*t[2] +t[1]^2*t[2]^5 +t[2]^6)/4
[[0,1],[0,1],[1,0],[1,0],[2,3],[2,4],[3,2],[3,5],[4,3],[4,5],[5,2],[5,4],]
V2 0 +( +t[1]^6 +t[1]^2*t[2]^2 +2*t[1]^2*t[4] +t[1]^4*t[2] +t[2]^3 +2*t[2]*t[4])/8
E0 0 +( +t[1]^12 +t[1]^4*t[2]^4 +2*t[1]^4*t[4]^2 +2*t[1]^10*t[2] +2*t[1]^2*t[2]^5 +4*t[1]^2*t[2]*t[4]^2 +3*t[1]^8*t[2]^2 +3*t[2]^6 +6*t[2]^2*t[4]^2 +2*t[1]^8*t[4] +2*t[2]^4*t[4] +4*t[4]^3)/32
[[0,0],[0,1],[1,0],[1,1],[2,3],[2,4],[3,2],[3,5],[4,3],[4,5],[5,2],[5,4],]
V0 2 +( +t[1]^6 +t[1]^2*t[2]^2 +2*t[1]^2*t[4] +t[1]^4*t[2] +t[2]^3 +2*t[2]*t[4])/8
E0 2 +( +t[1]^12 +t[1]^4*t[2]^4 +2*t[1]^4*t[4]^2 +t[1]^8*t[2]^2 +t[2]^6 +2*t[2]^2*t[4]^2)/8
[[0,0],[0,0],[1,1],[1,1],[2,3],[2,4],[3,2],[3,5],[4,3],[4,5],[5,2],[5,4],]
V2 4 +( +t[1]^6 +t[1]^2*t[2]^2 +2*t[1]^2*t[4] +t[1]^4*t[2] +t[2]^3 +2*t[2]*t[4])/8
E0 4 +( +t[1]^12 +t[1]^4*t[2]^4 +2*t[1]^4*t[4]^2 +2*t[1]^10*t[2] +2*t[1]^2*t[2]^5 +4*t[1]^2*t[2]*t[4]^2 +3*t[1]^8*t[2]^2 +3*t[2]^6 +6*t[2]^2*t[4]^2 +2*t[1]^8*t[4] +2*t[2]^4*t[4] +4*t[4]^3)/32
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,1],[3,2],[4,5],[4,5],[5,4],[5,4],]
V2 1 +( +t[1]^6 +t[1]^4*t[2])/2
E0 1 +( +t[1]^12 +2*t[1]^10*t[2] +3*t[1]^8*t[2]^2 +2*t[1]^8*t[4])/8
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,4],[3,5],[4,2],[4,5],[5,3],[5,4],]
V0 3 +( +t[1]^6 +t[1]^4*t[2])/2
E0 3 +( +t[1]^12 +t[1]^8*t[2]^2)/2
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,4],[3,5],[4,0],[4,5],[5,3],[5,4],]
V0 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12)/1
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,4],[3,5],[4,2],[4,5],[5,3],[5,4],]
V2 5 +( +t[1]^6 +t[1]^4*t[2])/2
E0 5 +( +t[1]^12 +2*t[1]^10*t[2] +3*t[1]^8*t[2]^2 +2*t[1]^8*t[4])/8
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,4],[3,5],[4,1],[4,5],[5,3],[5,4],]
V1 4 +( +t[1]^6)/1
E0 4 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,1],[3,3],[4,5],[4,5],[5,4],[5,4],]
V3 2 +( +t[1]^6 +2*t[1]^4*t[2] +t[1]^2*t[2]^2)/4
E0 2 +( +t[1]^12 +3*t[1]^10*t[2] +5*t[1]^8*t[2]^2 +2*t[1]^8*t[4] +4*t[1]^6*t[2]^3 +2*t[1]^6*t[2]*t[4] +3*t[1]^4*t[2]^4 +5*t[1]^2*t[2]^5 +2*t[1]^2*t[2]^3*t[4] +3*t[2]^6 +2*t[2]^4*t[4])/32
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,4],[4,0],[4,5],[5,1],[5,5],]
V3 2 +( +t[1]^6 +t[1]^4*t[2])/2
E0 2 +( +t[1]^12 +3*t[1]^10*t[2] +3*t[1]^8*t[2]^2 +2*t[1]^6*t[2]^3 +3*t[1]^4*t[2]^4 +3*t[1]^2*t[2]^5 +t[2]^6)/16
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,4],[3,4],[4,2],[4,5],[5,3],[5,5],]
V1 4 +( +t[1]^6 +2*t[1]^4*t[2] +t[1]^2*t[2]^2)/4
E0 4 +( +t[1]^12 +t[1]^10*t[2] +2*t[1]^6*t[2]^3 +t[1]^4*t[2]^4 +t[1]^8*t[2]^2 +t[1]^2*t[2]^5 +t[2]^6)/8
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,4],[3,4],[4,2],[4,5],[5,3],[5,5],]
V3 6 +( +t[1]^6 +2*t[1]^4*t[2] +t[1]^2*t[2]^2)/4
E0 6 +( +t[1]^12 +3*t[1]^10*t[2] +4*t[1]^6*t[2]^3 +3*t[1]^4*t[2]^4 +5*t[1]^8*t[2]^2 +5*t[1]^2*t[2]^5 +3*t[2]^6 +2*t[1]^8*t[4] +2*t[1]^6*t[2]*t[4] +2*t[1]^2*t[2]^3*t[4] +2*t[2]^4*t[4])/32
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,4],[3,4],[4,1],[4,5],[5,2],[5,5],]
V3 4 +( +t[1]^6 +t[1]^4*t[2])/2
E0 4 +( +t[1]^12 +3*t[1]^10*t[2] +3*t[1]^8*t[2]^2 +2*t[1]^6*t[2]^3 +3*t[1]^4*t[2]^4 +3*t[1]^2*t[2]^5 +t[2]^6)/16
[[0,0],[0,1],[1,2],[1,3],[2,2],[2,4],[3,3],[3,4],[4,0],[4,5],[5,1],[5,5],]
V0 4 +( +t[1]^6 +2*t[1]^4*t[2] +2*t[2]^3 +2*t[2]*t[4] +t[1]^2*t[2]^2)/8
E0 4 +( +t[1]^12 +2*t[1]^6*t[2]^3 +3*t[2]^6 +2*t[4]^3)/8
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,4],[3,4],[4,0],[4,5],[5,3],[5,5],]
V1 4 +( +t[1]^6)/1
E0 4 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,4],[3,4],[4,1],[4,5],[5,3],[5,5],]
V2 5 +( +t[1]^6)/1
E0 5 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,1],[3,4],[4,4],[4,5],[5,3],[5,5],]
V1 6 +( +t[1]^6 +t[1]^2*t[2]^2)/2
E0 6 +( +t[1]^12 +t[1]^2*t[2]^5 +t[1]^10*t[2] +t[2]^6)/4
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,3],[3,4],[4,4],[4,5],[5,2],[5,5],]
V0 5 +( +t[1]^6)/1
E0 5 +( +t[1]^12)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,4],[3,4],[4,0],[4,5],[5,2],[5,5],]
V2 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,0],[3,4],[4,4],[4,5],[5,2],[5,5],]
V1 4 +( +t[1]^6 +t[1]^2*t[2]^2)/2
E0 4 +( +t[1]^12 +t[1]^10*t[2] +t[1]^2*t[2]^5 +t[2]^6)/4
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[4,4],[4,5],[5,0],[5,3],]
V0 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[4,4],[4,5],[5,1],[5,3],]
V1 4 +( +t[1]^6 +t[1]^2*t[2]^2)/2
E0 4 +( +t[1]^12 +t[1]^2*t[2]^5 +t[1]^10*t[2] +t[2]^6)/4
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,2],[3,4],[4,4],[4,5],[5,3],[5,5],]
V0 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,2],[3,4],[4,4],[4,5],[5,3],[5,5],]
V1 5 +( +t[1]^6)/1
E0 5 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,4],[3,5],[4,1],[4,3],[5,4],[5,5],]
V1 5 +( +t[1]^6)/1
E0 5 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,2],[3,4],[4,4],[4,5],[5,3],[5,5],]
V0 4 +( +t[1]^6 +t[2]^3)/2
E0 4 +( +t[1]^12 +t[2]^6)/2
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,4],[3,5],[4,0],[4,3],[5,4],[5,5],]
V0 4 +( +t[1]^6)/1
E0 4 +( +t[1]^12)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,2],[4,4],[4,5],[5,3],[5,5],]
V0 4 +( +t[1]^6 +t[2]^3)/2
E0 4 +( +t[1]^12 +t[2]^6)/2
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,3],[3,5],[4,2],[4,5],[5,0],[5,4],]
V0 2 +( +t[1]^6 +t[2]^3)/2
E0 2 +( +t[1]^12 +t[2]^6)/2
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,3],[3,4],[4,4],[4,5],[5,2],[5,5],]
V0 4 +( +t[1]^6)/1
E0 4 +( +t[1]^12)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,4],[4,3],[4,5],[5,1],[5,5],]
V1 3 +( +t[1]^6)/1
E0 3 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,1],[3,3],[4,5],[4,5],[5,4],[5,4],]
V2 3 +( +t[1]^6 +t[1]^4*t[2])/2
E0 3 +( +t[1]^12 +2*t[1]^10*t[2] +3*t[1]^8*t[2]^2 +2*t[1]^8*t[4])/8
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,5],[4,1],[4,4],[5,3],[5,5],]
V0 4 +( +t[1]^6 +t[2]^3)/2
E0 4 +( +t[1]^12 +t[2]^6)/2
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,2],[3,4],[4,4],[4,5],[5,3],[5,5],]
V0 5 +( +t[1]^6 +t[1]^4*t[2])/2
E0 5 +( +t[1]^12 +t[1]^8*t[2]^2)/2
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,3],[3,4],[4,4],[4,5],[5,1],[5,5],]
V0 5 +( +t[1]^6)/1
E0 5 +( +t[1]^12)/1
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,2],[3,4],[4,4],[4,5],[5,3],[5,5],]
V2 7 +( +t[1]^6 +t[1]^4*t[2])/2
E0 7 +( +t[1]^12 +2*t[1]^10*t[2] +3*t[1]^8*t[2]^2 +2*t[1]^8*t[4])/8
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,3],[3,4],[4,4],[4,5],[5,2],[5,5],]
V1 6 +( +t[1]^6)/1
E0 6 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,3],[3,4],[4,5],[4,5],[5,0],[5,4],]
V2 2 +( +t[1]^6 +t[2]^3)/2
E0 2 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2 +2*t[2]^6 +2*t[2]^4*t[4])/8
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,0],[3,2],[4,5],[4,5],[5,4],[5,4],]
V3 2 +( +t[1]^6 +t[1]^4*t[2])/2
E0 2 +( +t[1]^12 +3*t[1]^10*t[2] +5*t[1]^8*t[2]^2 +2*t[1]^8*t[4] +3*t[1]^6*t[2]^3 +2*t[1]^6*t[2]*t[4])/16
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,3],[3,4],[4,5],[4,5],[5,2],[5,4],]
V1 4 +( +t[1]^6 +t[1]^4*t[2])/2
E0 4 +( +t[1]^12 +t[1]^10*t[2] +t[1]^8*t[2]^2 +t[1]^6*t[2]^3)/4
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,3],[3,4],[4,5],[4,5],[5,0],[5,4],]
V1 4 +( +t[1]^6)/1
E0 4 +( +t[1]^12 +t[1]^10*t[2])/2
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,3],[3,4],[4,5],[4,5],[5,2],[5,4],]
V3 6 +( +t[1]^6 +t[1]^4*t[2])/2
E0 6 +( +t[1]^12 +3*t[1]^10*t[2] +5*t[1]^8*t[2]^2 +3*t[1]^6*t[2]^3 +2*t[1]^8*t[4] +2*t[1]^6*t[2]*t[4])/16
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,3],[3,4],[4,5],[4,5],[5,1],[5,4],]
V2 5 +( +t[1]^6)/1
E0 5 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2)/4
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,2],[3,3],[4,5],[4,5],[5,4],[5,4],]
V2 2 +( +t[1]^6 +t[1]^4*t[2] +t[1]^2*t[2]^2 +t[2]^3)/4
E0 2 +( +t[1]^12 +2*t[1]^10*t[2] +3*t[1]^8*t[2]^2 +2*t[1]^8*t[4] +t[1]^4*t[2]^4 +2*t[1]^2*t[2]^5 +3*t[2]^6 +2*t[2]^4*t[4])/16
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,4],[3,5],[4,2],[4,3],[5,4],[5,5],]
V0 4 +( +t[1]^6 +t[1]^2*t[2]^2 +t[1]^4*t[2] +t[2]^3)/4
E0 4 +( +t[1]^12 +t[1]^4*t[2]^4 +t[1]^8*t[2]^2 +t[2]^6)/4
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,4],[3,5],[4,2],[4,3],[5,4],[5,5],]
V2 6 +( +t[1]^6 +t[1]^2*t[2]^2 +t[1]^4*t[2] +t[2]^3)/4
E0 6 +( +t[1]^12 +t[1]^4*t[2]^4 +2*t[1]^10*t[2] +2*t[1]^2*t[2]^5 +3*t[1]^8*t[2]^2 +3*t[2]^6 +2*t[1]^8*t[4] +2*t[2]^4*t[4])/16
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,1],[3,2],[4,5],[4,5],[5,4],[5,4],]
V4 3 +( +t[1]^6 +t[1]^4*t[2])/2
E0 3 +( +t[1]^12 +4*t[1]^10*t[2] +8*t[1]^8*t[2]^2 +2*t[1]^8*t[4] +8*t[1]^6*t[2]^3 +4*t[1]^6*t[2]*t[4] +3*t[1]^4*t[2]^4 +2*t[1]^4*t[2]^2*t[4])/32
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,1],[3,3],[3,4],[4,5],[4,5],[5,3],[5,4],]
V2 2 +( +t[1]^6 +t[2]^3)/2
E0 2 +( +t[1]^12 +2*t[1]^10*t[2] +t[1]^8*t[2]^2 +2*t[2]^6 +2*t[2]^4*t[4])/8
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,1],[3,4],[3,4],[4,5],[4,5],[5,3],[5,3],]
V4 1 +( +t[1]^6 +2*t[1]^3*t[3])/3
E0 1 +( +t[1]^12 +4*t[1]^10*t[2] +6*t[1]^8*t[2]^2 +4*t[1]^6*t[2]^3 +8*t[1]^6*t[3]^2 +8*t[1]^6*t[6] +t[1]^4*t[2]^4 +8*t[1]^4*t[2]*t[3]^2 +8*t[1]^4*t[2]*t[6])/48
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,1],[3,4],[3,5],[4,3],[4,5],[5,3],[5,4],]
V1 1 +( +t[1]^6 +3*t[1]^4*t[2] +2*t[1]^3*t[3])/6
E0 1 +( +t[1]^12 +3*t[1]^6*t[2]^3 +2*t[1]^6*t[3]^2 +t[1]^10*t[2] +3*t[1]^4*t[2]^4 +2*t[1]^4*t[2]*t[3]^2)/12
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,2],[3,3],[3,4],[4,5],[4,5],[5,3],[5,4],]
V1 3 +( +t[1]^6 +t[1]^4*t[2])/2
E0 3 +( +t[1]^12 +t[1]^10*t[2] +t[1]^6*t[2]^3 +t[1]^4*t[2]^4)/4
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,2],[3,3],[3,4],[4,5],[4,5],[5,3],[5,4],]
V2 5 +( +t[1]^6 +t[1]^4*t[2])/2
E0 5 +( +t[1]^12 +2*t[1]^10*t[2] +2*t[1]^8*t[2]^2 +2*t[1]^6*t[2]^3 +t[1]^4*t[2]^4)/8
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,2],[3,3],[3,4],[4,5],[4,5],[5,3],[5,4],]
V1 4 +( +t[1]^6 +2*t[1]^3*t[3])/3
E0 4 +( +t[1]^12 +t[1]^10*t[2] +2*t[1]^6*t[3]^2 +2*t[1]^4*t[2]*t[3]^2)/6
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,2],[3,3],[3,4],[4,5],[4,5],[5,3],[5,4],]
V4 7 +( +t[1]^6 +3*t[1]^4*t[2] +2*t[1]^3*t[3])/6
E0 7 +( +t[1]^12 +4*t[1]^10*t[2] +12*t[1]^8*t[2]^2 +16*t[1]^6*t[2]^3 +6*t[1]^8*t[4] +12*t[1]^6*t[2]*t[4] +7*t[1]^4*t[2]^4 +6*t[1]^4*t[2]^2*t[4] +8*t[1]^6*t[3]^2 +8*t[1]^4*t[2]*t[3]^2 +8*t[1]^6*t[6] +8*t[1]^4*t[2]*t[6])/96
[[0,1],[0,1],[1,0],[1,0],[2,3],[2,4],[3,2],[3,5],[4,2],[4,5],[5,3],[5,4],]
V2 0 +( +t[1]^6 +3*t[1]^4*t[2] +5*t[1]^2*t[2]^2 +2*t[1]^2*t[4] +3*t[2]^3 +2*t[2]*t[4])/16
E0 0 +( +t[1]^12 +5*t[1]^4*t[2]^4 +2*t[1]^4*t[4]^2 +2*t[1]^10*t[2] +10*t[1]^2*t[2]^5 +4*t[1]^2*t[2]*t[4]^2 +3*t[1]^8*t[2]^2 +15*t[2]^6 +6*t[2]^2*t[4]^2 +2*t[1]^8*t[4] +10*t[2]^4*t[4] +4*t[4]^3)/64
[[0,0],[0,1],[1,0],[1,1],[2,3],[2,4],[3,2],[3,5],[4,2],[4,5],[5,3],[5,4],]
V0 2 +( +t[1]^6 +3*t[1]^4*t[2] +5*t[1]^2*t[2]^2 +2*t[1]^2*t[4] +3*t[2]^3 +2*t[2]*t[4])/16
E0 2 +( +t[1]^12 +5*t[1]^4*t[2]^4 +2*t[1]^4*t[4]^2 +t[1]^8*t[2]^2 +5*t[2]^6 +2*t[2]^2*t[4]^2)/16
[[0,0],[0,0],[1,1],[1,1],[2,3],[2,4],[3,2],[3,5],[4,2],[4,5],[5,3],[5,4],]
V2 4 +( +t[1]^6 +3*t[1]^4*t[2] +5*t[1]^2*t[2]^2 +2*t[1]^2*t[4] +3*t[2]^3 +2*t[2]*t[4])/16
E0 4 +( +t[1]^12 +5*t[1]^4*t[2]^4 +2*t[1]^4*t[4]^2 +2*t[1]^10*t[2] +10*t[1]^2*t[2]^5 +4*t[1]^2*t[2]*t[4]^2 +3*t[1]^8*t[2]^2 +15*t[2]^6 +6*t[2]^2*t[4]^2 +2*t[1]^8*t[4] +10*t[2]^4*t[4] +4*t[4]^3)/64
[[0,1],[0,2],[1,0],[1,3],[2,0],[2,4],[3,1],[3,5],[4,2],[4,5],[5,3],[5,4],]
V0 0 +( +t[1]^6 +3*t[1]^2*t[2]^2 +4*t[2]^3 +2*t[6] +2*t[3]^2)/12
E0 0 +( +t[1]^12 +7*t[2]^6 +2*t[6]^2 +2*t[3]^4)/12
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,2],[3,4],[4,3],[4,5],[5,4],[5,5],]
V0 2 +( +t[1]^6 +t[2]^3)/2
E0 2 +( +t[1]^12 +t[2]^6)/2
[[0,0],[0,0],[1,2],[1,3],[2,1],[2,4],[3,1],[3,5],[4,2],[4,5],[5,3],[5,4],]
V1 2 +( +t[1]^6 +5*t[1]^2*t[2]^2 +4*t[1]*t[5])/10
E0 2 +( +t[1]^12 +5*t[1]^2*t[2]^5 +4*t[1]^2*t[5]^2 +t[1]^10*t[2] +5*t[2]^6 +4*t[2]*t[5]^2)/20
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,2],[3,4],[4,3],[4,5],[5,4],[5,5],]
V1 4 +( +t[1]^6 +t[1]^2*t[2]^2)/2
E0 4 +( +t[1]^12 +t[1]^2*t[2]^5 +t[1]^10*t[2] +t[2]^6)/4
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,2],[3,3],[4,5],[4,5],[5,4],[5,4],]
V2 2 +( +t[1]^6 +t[1]^4*t[2] +t[1]^2*t[2]^2 +t[2]^3)/4
E0 2 +( +t[1]^12 +2*t[1]^10*t[2] +3*t[1]^8*t[2]^2 +2*t[1]^8*t[4] +t[1]^4*t[2]^4 +2*t[1]^2*t[2]^5 +3*t[2]^6 +2*t[2]^4*t[4])/16
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,2],[3,4],[4,3],[4,5],[5,4],[5,5],]
V0 4 +( +t[1]^6 +t[1]^2*t[2]^2 +t[1]^4*t[2] +t[2]^3)/4
E0 4 +( +t[1]^12 +t[1]^4*t[2]^4 +t[1]^8*t[2]^2 +t[2]^6)/4
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,2],[3,4],[4,3],[4,5],[5,4],[5,5],]
V2 6 +( +t[1]^6 +t[1]^2*t[2]^2 +t[1]^4*t[2] +t[2]^3)/4
E0 6 +( +t[1]^12 +t[1]^4*t[2]^4 +2*t[1]^10*t[2] +2*t[1]^2*t[2]^5 +3*t[1]^8*t[2]^2 +3*t[2]^6 +2*t[1]^8*t[4] +2*t[2]^4*t[4])/16
[[0,0],[0,0],[1,2],[1,2],[2,1],[2,1],[3,4],[3,5],[4,3],[4,5],[5,3],[5,4],]
V3 2 +( +t[1]^6 +4*t[1]^4*t[2] +2*t[1]^3*t[3] +3*t[1]^2*t[2]^2 +2*t[1]*t[2]*t[3])/12
E0 2 +( +t[1]^12 +6*t[1]^6*t[2]^3 +2*t[1]^6*t[3]^2 +3*t[1]^10*t[2] +9*t[1]^4*t[2]^4 +6*t[1]^4*t[2]*t[3]^2 +5*t[1]^8*t[2]^2 +15*t[1]^2*t[2]^5 +10*t[1]^2*t[2]^2*t[3]^2 +2*t[1]^8*t[4] +6*t[1]^2*t[2]^3*t[4] +4*t[1]^2*t[3]^2*t[4] +9*t[2]^6 +6*t[2]^3*t[3]^2 +2*t[1]^6*t[2]*t[4] +6*t[2]^4*t[4] +4*t[2]*t[3]^2*t[4])/96
[[0,1],[0,1],[1,2],[1,2],[2,0],[2,0],[3,4],[3,5],[4,3],[4,5],[5,3],[5,4],]
V3 0 +( +t[1]^6 +3*t[1]^4*t[2] +4*t[1]^3*t[3] +6*t[1]*t[2]*t[3] +4*t[3]^2)/18
E0 0 +( +t[1]^12 +4*t[1]^6*t[2]^3 +10*t[1]^6*t[3]^2 +3*t[1]^10*t[2] +9*t[1]^4*t[2]^4 +6*t[1]^4*t[2]*t[3]^2 +3*t[1]^8*t[2]^2 +9*t[1]^2*t[2]^5 +6*t[1]^2*t[2]^2*t[3]^2 +3*t[2]^6 +26*t[2]^3*t[3]^2 +16*t[3]^4 +8*t[1]^6*t[6] +24*t[2]^3*t[6] +16*t[3]^2*t[6])/144
[[0,1],[0,2],[1,0],[1,2],[2,0],[2,1],[3,4],[3,5],[4,3],[4,5],[5,3],[5,4],]
V0 0 +( +t[1]^6 +6*t[1]^4*t[2] +4*t[1]^3*t[3] +9*t[1]^2*t[2]^2 +12*t[1]*t[2]*t[3] +4*t[3]^2 +6*t[2]^3 +18*t[2]*t[4] +12*t[6])/72
E0 0 +( +t[1]^12 +6*t[1]^6*t[2]^3 +4*t[1]^6*t[3]^2 +15*t[2]^6 +12*t[2]^3*t[3]^2 +4*t[3]^4 +18*t[4]^3 +12*t[6]^2)/72
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,2],[3,4],[3,5],[4,3],[4,5],[5,3],[5,4],]
V0 2 +( +t[1]^6 +4*t[1]^4*t[2] +2*t[1]^3*t[3] +3*t[1]^2*t[2]^2 +2*t[1]*t[2]*t[3])/12
E0 2 +( +t[1]^12 +4*t[1]^6*t[2]^3 +2*t[1]^6*t[3]^2 +3*t[2]^6 +2*t[2]^3*t[3]^2)/12
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,2],[3,4],[3,5],[4,3],[4,5],[5,3],[5,4],]
V1 4 +( +t[1]^6 +4*t[1]^4*t[2] +2*t[1]^3*t[3] +3*t[1]^2*t[2]^2 +2*t[1]*t[2]*t[3])/12
E0 4 +( +t[1]^12 +4*t[1]^6*t[2]^3 +2*t[1]^6*t[3]^2 +t[1]^8*t[2]^2 +3*t[1]^2*t[2]^5 +2*t[1]^2*t[2]^2*t[3]^2 +t[1]^10*t[2] +3*t[1]^4*t[2]^4 +2*t[1]^4*t[2]*t[3]^2 +3*t[2]^6 +2*t[2]^3*t[3]^2)/24
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,2],[3,4],[3,5],[4,3],[4,5],[5,3],[5,4],]
V0 3 +( +t[1]^6 +3*t[1]^4*t[2] +4*t[1]^3*t[3] +6*t[1]*t[2]*t[3] +4*t[3]^2)/18
E0 3 +( +t[1]^12 +3*t[1]^6*t[2]^3 +4*t[1]^6*t[3]^2 +6*t[2]^3*t[3]^2 +4*t[3]^4)/18
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,2],[3,4],[3,5],[4,3],[4,5],[5,3],[5,4],]
V3 6 +( +t[1]^6 +6*t[1]^4*t[2] +4*t[1]^3*t[3] +9*t[1]^2*t[2]^2 +12*t[1]*t[2]*t[3] +4*t[3]^2)/36
E0 6 +( +t[1]^12 +10*t[1]^6*t[2]^3 +10*t[1]^6*t[3]^2 +3*t[1]^10*t[2] +9*t[1]^4*t[2]^4 +6*t[1]^4*t[2]*t[3]^2 +9*t[1]^8*t[2]^2 +27*t[1]^2*t[2]^5 +18*t[1]^2*t[2]^2*t[3]^2 +6*t[1]^8*t[4] +18*t[1]^2*t[2]^3*t[4] +12*t[1]^2*t[3]^2*t[4] +21*t[2]^6 +38*t[2]^3*t[3]^2 +6*t[1]^6*t[2]*t[4] +18*t[2]^4*t[4] +12*t[2]*t[3]^2*t[4] +16*t[3]^4 +8*t[1]^6*t[6] +24*t[2]^3*t[6] +16*t[3]^2*t[6])/288
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,2],[3,3],[4,5],[4,5],[5,4],[5,4],]
V3 4 +( +t[1]^6 +2*t[1]^4*t[2] +t[1]^2*t[2]^2)/4
E0 4 +( +t[1]^12 +3*t[1]^10*t[2] +5*t[1]^8*t[2]^2 +2*t[1]^8*t[4] +4*t[1]^6*t[2]^3 +3*t[1]^4*t[2]^4 +5*t[1]^2*t[2]^5 +2*t[1]^2*t[2]^3*t[4] +2*t[1]^6*t[2]*t[4] +3*t[2]^6 +2*t[2]^4*t[4])/32
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,2],[3,4],[3,4],[4,5],[4,5],[5,3],[5,3],]
V3 2 +( +t[1]^6 +2*t[1]^3*t[3] +t[1]^4*t[2] +2*t[1]*t[2]*t[3])/6
E0 2 +( +t[1]^12 +3*t[1]^10*t[2] +3*t[1]^8*t[2]^2 +2*t[1]^6*t[2]^3 +8*t[1]^6*t[3]^2 +8*t[1]^6*t[6] +3*t[1]^4*t[2]^4 +3*t[1]^2*t[2]^5 +t[2]^6 +8*t[2]^3*t[3]^2 +8*t[2]^3*t[6])/48
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,2],[3,3],[3,4],[4,3],[4,5],[5,4],[5,5],]
V0 4 +( +t[1]^6 +2*t[1]^4*t[2] +t[1]^2*t[2]^2 +2*t[2]^3 +2*t[2]*t[4])/8
E0 4 +( +t[1]^12 +2*t[1]^6*t[2]^3 +3*t[2]^6 +2*t[4]^3)/8
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,2],[3,3],[3,4],[4,3],[4,5],[5,4],[5,5],]
V1 6 +( +t[1]^6 +2*t[1]^4*t[2] +t[1]^2*t[2]^2)/4
E0 6 +( +t[1]^12 +2*t[1]^6*t[2]^3 +t[1]^8*t[2]^2 +t[1]^2*t[2]^5 +t[1]^10*t[2] +t[1]^4*t[2]^4 +t[2]^6)/8
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,2],[3,3],[3,4],[4,4],[4,5],[5,3],[5,5],]
V0 5 +( +t[1]^6 +2*t[1]^3*t[3] +t[1]^4*t[2] +2*t[1]*t[2]*t[3])/6
E0 5 +( +t[1]^12 +2*t[1]^6*t[3]^2 +t[1]^6*t[2]^3 +2*t[2]^3*t[3]^2)/6
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,2],[3,3],[3,4],[4,3],[4,5],[5,4],[5,5],]
V3 8 +( +t[1]^6 +4*t[1]^4*t[2] +3*t[1]^2*t[2]^2 +2*t[1]^3*t[3] +2*t[1]*t[2]*t[3])/12
E0 8 +( +t[1]^12 +8*t[1]^6*t[2]^3 +3*t[1]^10*t[2] +3*t[1]^4*t[2]^4 +9*t[1]^8*t[2]^2 +9*t[1]^2*t[2]^5 +6*t[1]^8*t[4] +6*t[1]^2*t[2]^3*t[4] +7*t[2]^6 +6*t[1]^6*t[2]*t[4] +6*t[2]^4*t[4] +8*t[1]^6*t[3]^2 +8*t[2]^3*t[3]^2 +8*t[1]^6*t[6] +8*t[2]^3*t[6])/96
[[0,0],[0,0],[1,2],[1,2],[2,1],[2,1],[3,4],[3,4],[4,5],[4,5],[5,3],[5,3],]
V6 2 +( +t[1]^6 +2*t[1]^3*t[3] +t[1]^4*t[2] +2*t[1]*t[2]*t[3])/6
E0 2 +( +t[1]^12 +6*t[1]^10*t[2] +17*t[1]^8*t[2]^2 +28*t[1]^6*t[2]^3 +8*t[1]^6*t[3]^2 +8*t[1]^6*t[6] +27*t[1]^4*t[2]^4 +24*t[1]^4*t[2]*t[3]^2 +24*t[1]^4*t[2]*t[6] +14*t[1]^2*t[2]^5 +40*t[1]^2*t[2]^2*t[3]^2 +40*t[1]^2*t[2]^2*t[6] +2*t[1]^8*t[4] +8*t[1]^6*t[2]*t[4] +12*t[1]^4*t[2]^2*t[4] +8*t[1]^2*t[2]^3*t[4] +16*t[1]^2*t[3]^2*t[4] +16*t[1]^2*t[4]*t[6] +3*t[2]^6 +24*t[2]^3*t[3]^2 +24*t[2]^3*t[6] +2*t[2]^4*t[4] +16*t[2]*t[3]^2*t[4] +16*t[2]*t[4]*t[6])/384
[[0,0],[0,0],[1,2],[1,2],[2,3],[2,3],[3,4],[3,4],[4,5],[4,5],[5,1],[5,1],]
V6 2 +( +t[1]^6 +4*t[1]*t[5])/5
E0 2 +( +t[1]^12 +6*t[1]^10*t[2] +15*t[1]^8*t[2]^2 +20*t[1]^6*t[2]^3 +15*t[1]^4*t[2]^4 +6*t[1]^2*t[2]^5 +64*t[1]^2*t[5]^2 +64*t[1]^2*t[10] +t[2]^6 +64*t[2]*t[5]^2 +64*t[2]*t[10])/320
[[0,1],[0,1],[1,2],[1,2],[2,0],[2,0],[3,4],[3,4],[4,5],[4,5],[5,3],[5,3],]
V6 0 +( +t[1]^6 +4*t[1]^3*t[3] +4*t[3]^2 +3*t[2]^3 +6*t[6])/18
E0 0 +( +t[1]^12 +6*t[1]^10*t[2] +15*t[1]^8*t[2]^2 +20*t[1]^6*t[2]^3 +16*t[1]^6*t[3]^2 +16*t[1]^6*t[6] +15*t[1]^4*t[2]^4 +48*t[1]^4*t[2]*t[3]^2 +48*t[1]^4*t[2]*t[6] +6*t[1]^2*t[2]^5 +48*t[1]^2*t[2]^2*t[3]^2 +48*t[1]^2*t[2]^2*t[6] +25*t[2]^6 +16*t[2]^3*t[3]^2 +16*t[2]^3*t[6] +64*t[3]^4 +128*t[3]^2*t[6] +256*t[6]^2 +72*t[2]^4*t[4] +72*t[2]^2*t[4]^2 +24*t[4]^3 +192*t[12])/1152
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,4],[4,5],[4,5],[5,0],[5,0],]
V6 0 +( +t[1]^6 +2*t[6] +2*t[3]^2 +t[2]^3)/6
E0 0 +( +t[1]^12 +6*t[1]^10*t[2] +15*t[1]^8*t[2]^2 +20*t[1]^6*t[2]^3 +15*t[1]^4*t[2]^4 +6*t[1]^2*t[2]^5 +9*t[2]^6 +96*t[6]^2 +64*t[12] +32*t[3]^4 +64*t[3]^2*t[6] +24*t[2]^4*t[4] +24*t[2]^2*t[4]^2 +8*t[4]^3)/384
[[0,1],[0,1],[1,0],[1,0],[2,3],[2,3],[3,4],[3,4],[4,5],[4,5],[5,2],[5,2],]
V6 0 +( +t[1]^6 +2*t[1]^2*t[4] +t[1]^2*t[2]^2 +t[1]^4*t[2] +2*t[2]*t[4] +t[2]^3)/8
E0 0 +( +t[1]^12 +6*t[1]^10*t[2] +17*t[1]^8*t[2]^2 +28*t[1]^6*t[2]^3 +31*t[1]^4*t[2]^4 +20*t[1]^4*t[4]^2 +16*t[1]^4*t[8] +20*t[1]^4*t[2]^2*t[4] +22*t[1]^2*t[2]^5 +40*t[1]^2*t[2]*t[4]^2 +32*t[1]^2*t[2]*t[8] +24*t[1]^2*t[2]^3*t[4] +15*t[2]^6 +76*t[2]^2*t[4]^2 +48*t[2]^2*t[8] +34*t[2]^4*t[4] +2*t[1]^8*t[4] +8*t[1]^6*t[2]*t[4] +40*t[4]^3 +32*t[4]*t[8])/512
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,2],[3,4],[3,4],[4,5],[4,5],[5,3],[5,3],]
V4 4 +( +t[1]^6 +2*t[1]^3*t[3] +t[1]^4*t[2] +2*t[1]*t[2]*t[3])/6
E0 4 +( +t[1]^12 +4*t[1]^10*t[2] +7*t[1]^8*t[2]^2 +8*t[1]^6*t[2]^3 +8*t[1]^6*t[3]^2 +8*t[1]^6*t[6] +7*t[1]^4*t[2]^4 +4*t[1]^2*t[2]^5 +8*t[1]^2*t[2]^2*t[3]^2 +8*t[1]^2*t[2]^2*t[6] +8*t[1]^4*t[2]*t[3]^2 +8*t[1]^4*t[2]*t[6] +t[2]^6 +8*t[2]^3*t[3]^2 +8*t[2]^3*t[6])/96
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,2],[3,4],[3,4],[4,5],[4,5],[5,3],[5,3],]
V3 3 +( +t[1]^6 +4*t[1]^3*t[3] +4*t[3]^2)/9
E0 3 +( +t[1]^12 +3*t[1]^10*t[2] +3*t[1]^8*t[2]^2 +t[1]^6*t[2]^3 +10*t[1]^6*t[3]^2 +8*t[1]^6*t[6] +6*t[1]^4*t[2]*t[3]^2 +6*t[1]^2*t[2]^2*t[3]^2 +2*t[2]^3*t[3]^2 +16*t[3]^4 +16*t[3]^2*t[6])/72
[[0,0],[0,1],[1,0],[1,1],[2,3],[2,3],[3,4],[3,4],[4,5],[4,5],[5,2],[5,2],]
V4 2 +( +t[1]^6 +2*t[1]^2*t[4] +t[1]^2*t[2]^2 +t[1]^4*t[2] +2*t[2]*t[4] +t[2]^3)/8
E0 2 +( +t[1]^12 +4*t[1]^10*t[2] +7*t[1]^8*t[2]^2 +8*t[1]^6*t[2]^3 +11*t[1]^4*t[2]^4 +20*t[1]^4*t[4]^2 +16*t[1]^4*t[8] +8*t[1]^4*t[2]^2*t[4] +4*t[1]^2*t[2]^5 +5*t[2]^6 +20*t[2]^2*t[4]^2 +16*t[2]^2*t[8] +8*t[2]^4*t[4])/128
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,2],[3,4],[3,4],[4,5],[4,5],[5,3],[5,3],]
V6 6 +( +t[1]^6 +4*t[1]^3*t[3] +3*t[1]^4*t[2] +6*t[1]*t[2]*t[3] +4*t[3]^2)/18
E0 6 +( +t[1]^12 +6*t[1]^10*t[2] +21*t[1]^8*t[2]^2 +44*t[1]^6*t[2]^3 +16*t[1]^6*t[3]^2 +16*t[1]^6*t[6] +51*t[1]^4*t[2]^4 +48*t[1]^4*t[2]*t[3]^2 +48*t[1]^4*t[2]*t[6] +30*t[1]^2*t[2]^5 +96*t[1]^2*t[2]^2*t[3]^2 +96*t[1]^2*t[2]^2*t[6] +6*t[1]^8*t[4] +24*t[1]^6*t[2]*t[4] +36*t[1]^4*t[2]^2*t[4] +24*t[1]^2*t[2]^3*t[4] +48*t[1]^2*t[3]^2*t[4] +48*t[1]^2*t[4]*t[6] +7*t[2]^6 +64*t[2]^3*t[3]^2 +64*t[2]^3*t[6] +6*t[2]^4*t[4] +48*t[2]*t[3]^2*t[4] +48*t[2]*t[4]*t[6] +64*t[3]^4 +128*t[3]^2*t[6] +64*t[6]^2)/1152
[[0,0],[0,0],[1,1],[1,1],[2,3],[2,3],[3,4],[3,4],[4,5],[4,5],[5,2],[5,2],]
V6 4 +( +t[1]^6 +2*t[1]^2*t[4] +t[1]^2*t[2]^2 +t[1]^4*t[2] +2*t[2]*t[4] +t[2]^3)/8
E0 4 +( +t[1]^12 +6*t[1]^10*t[2] +17*t[1]^8*t[2]^2 +28*t[1]^6*t[2]^3 +31*t[1]^4*t[2]^4 +20*t[1]^4*t[4]^2 +16*t[1]^4*t[8] +20*t[1]^4*t[2]^2*t[4] +22*t[1]^2*t[2]^5 +40*t[1]^2*t[2]*t[4]^2 +32*t[1]^2*t[2]*t[8] +24*t[1]^2*t[2]^3*t[4] +15*t[2]^6 +76*t[2]^2*t[4]^2 +48*t[2]^2*t[8] +34*t[2]^4*t[4] +2*t[1]^8*t[4] +8*t[1]^6*t[2]*t[4] +40*t[4]^3 +32*t[4]*t[8])/512
[[0,1],[0,1],[1,0],[1,0],[2,3],[2,3],[3,2],[3,2],[4,5],[4,5],[5,4],[5,4],]
V6 0 +( +t[1]^6 +3*t[1]^4*t[2] +9*t[1]^2*t[2]^2 +6*t[1]^2*t[4] +7*t[2]^3 +6*t[2]*t[4] +8*t[3]^2 +8*t[6])/48
E0 0 +( +t[1]^12 +6*t[1]^10*t[2] +21*t[1]^8*t[2]^2 +6*t[1]^8*t[4] +44*t[1]^6*t[2]^3 +24*t[1]^6*t[2]*t[4] +87*t[1]^4*t[2]^4 +108*t[1]^4*t[2]^2*t[4] +84*t[1]^4*t[4]^2 +48*t[1]^4*t[8] +102*t[1]^2*t[2]^5 +168*t[1]^2*t[2]^3*t[4] +168*t[1]^2*t[2]*t[4]^2 +96*t[1]^2*t[2]*t[8] +99*t[2]^6 +246*t[2]^4*t[4] +348*t[2]^2*t[4]^2 +144*t[2]^2*t[8] +152*t[4]^3 +96*t[4]*t[8] +128*t[3]^4 +256*t[3]^2*t[6] +384*t[6]^2 +256*t[12])/3072
[[0,0],[0,1],[1,0],[1,1],[2,3],[2,3],[3,2],[3,2],[4,5],[4,5],[5,4],[5,4],]
V4 2 +( +t[1]^6 +3*t[1]^4*t[2] +5*t[1]^2*t[2]^2 +2*t[1]^2*t[4] +3*t[2]^3 +2*t[2]*t[4])/16
E0 2 +( +t[1]^12 +4*t[1]^10*t[2] +11*t[1]^8*t[2]^2 +4*t[1]^8*t[4] +16*t[1]^6*t[2]^3 +8*t[1]^6*t[2]*t[4] +27*t[1]^4*t[2]^4 +32*t[1]^4*t[2]^2*t[4] +28*t[1]^4*t[4]^2 +16*t[1]^4*t[8] +12*t[1]^2*t[2]^5 +8*t[1]^2*t[2]^3*t[4] +17*t[2]^6 +28*t[2]^4*t[4] +28*t[2]^2*t[4]^2 +16*t[2]^2*t[8])/256
[[0,0],[0,0],[1,1],[1,1],[2,3],[2,3],[3,2],[3,2],[4,5],[4,5],[5,4],[5,4],]
V6 4 +( +t[1]^6 +3*t[1]^4*t[2] +5*t[1]^2*t[2]^2 +2*t[1]^2*t[4] +3*t[2]^3 +2*t[2]*t[4])/16
E0 4 +( +t[1]^12 +6*t[1]^10*t[2] +21*t[1]^8*t[2]^2 +6*t[1]^8*t[4] +44*t[1]^6*t[2]^3 +24*t[1]^6*t[2]*t[4] +71*t[1]^4*t[2]^4 +76*t[1]^4*t[2]^2*t[4] +36*t[1]^4*t[4]^2 +16*t[1]^4*t[8] +70*t[1]^2*t[2]^5 +104*t[1]^2*t[2]^3*t[4] +72*t[1]^2*t[2]*t[4]^2 +32*t[1]^2*t[2]*t[8] +51*t[2]^6 +118*t[2]^4*t[4] +140*t[2]^2*t[4]^2 +48*t[2]^2*t[8] +56*t[4]^3 +32*t[4]*t[8])/1024
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,2],[3,3],[4,5],[4,5],[5,4],[5,4],]
V2 4 +( +t[1]^6 +3*t[1]^4*t[2] +5*t[1]^2*t[2]^2 +3*t[2]^3 +2*t[1]^2*t[4] +2*t[2]*t[4])/16
E0 4 +( +t[1]^12 +2*t[1]^10*t[2] +5*t[1]^8*t[2]^2 +2*t[1]^8*t[4] +4*t[1]^6*t[2]^3 +9*t[1]^4*t[2]^4 +4*t[1]^4*t[2]^2*t[4] +6*t[1]^2*t[2]^5 +9*t[2]^6 +6*t[2]^4*t[4] +2*t[1]^4*t[4]^2 +4*t[1]^2*t[2]*t[4]^2 +6*t[2]^2*t[4]^2 +4*t[4]^3)/64
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,0],[3,3],[4,5],[4,5],[5,4],[5,4],]
V2 4 +( +t[1]^6 +t[1]^4*t[2] +2*t[1]^2*t[4] +2*t[2]*t[4] +t[1]^2*t[2]^2 +t[2]^3)/8
E0 4 +( +t[1]^12 +2*t[1]^10*t[2] +3*t[1]^8*t[2]^2 +2*t[1]^8*t[4] +2*t[1]^4*t[4]^2 +4*t[1]^2*t[2]*t[4]^2 +6*t[2]^2*t[4]^2 +4*t[4]^3 +t[1]^4*t[2]^4 +2*t[1]^2*t[2]^5 +3*t[2]^6 +2*t[2]^4*t[4])/32
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,2],[3,3],[4,5],[4,5],[5,4],[5,4],]
V4 6 +( +t[1]^6 +3*t[1]^4*t[2] +3*t[1]^2*t[2]^2 +t[2]^3)/8
E0 6 +( +t[1]^12 +4*t[1]^10*t[2] +11*t[1]^8*t[2]^2 +4*t[1]^8*t[4] +16*t[1]^6*t[2]^3 +19*t[1]^4*t[2]^4 +16*t[1]^4*t[2]^2*t[4] +8*t[1]^6*t[2]*t[4] +12*t[1]^2*t[2]^5 +8*t[1]^2*t[2]^3*t[4] +9*t[2]^6 +12*t[2]^4*t[4] +4*t[1]^4*t[4]^2 +4*t[2]^2*t[4]^2)/128
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,1],[3,3],[4,5],[4,5],[5,4],[5,4],]
V3 5 +( +t[1]^6 +t[1]^4*t[2] +2*t[1]^3*t[3] +2*t[1]*t[2]*t[3])/6
E0 5 +( +t[1]^12 +3*t[1]^10*t[2] +5*t[1]^8*t[2]^2 +2*t[1]^8*t[4] +2*t[1]^6*t[3]^2 +6*t[1]^4*t[2]*t[3]^2 +10*t[1]^2*t[2]^2*t[3]^2 +4*t[1]^2*t[3]^2*t[4] +3*t[1]^6*t[2]^3 +2*t[1]^6*t[2]*t[4] +6*t[2]^3*t[3]^2 +4*t[2]*t[3]^2*t[4])/48
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,2],[3,3],[3,3],[4,5],[4,5],[5,4],[5,4],]
V6 8 +( +t[1]^6 +7*t[1]^4*t[2] +9*t[1]^2*t[2]^2 +8*t[1]^3*t[3] +8*t[1]*t[2]*t[3] +3*t[2]^3 +6*t[1]^2*t[4] +6*t[2]*t[4])/48
E0 8 +( +t[1]^12 +6*t[1]^10*t[2] +29*t[1]^8*t[2]^2 +14*t[1]^8*t[4] +76*t[1]^6*t[2]^3 +56*t[1]^6*t[2]*t[4] +135*t[1]^4*t[2]^4 +156*t[1]^4*t[2]^2*t[4] +84*t[1]^4*t[4]^2 +134*t[1]^2*t[2]^5 +200*t[1]^2*t[2]^3*t[4] +168*t[1]^2*t[2]*t[4]^2 +32*t[1]^6*t[3]^2 +96*t[1]^4*t[2]*t[3]^2 +160*t[1]^2*t[2]^2*t[3]^2 +64*t[1]^2*t[3]^2*t[4] +32*t[1]^6*t[6] +96*t[1]^4*t[2]*t[6] +160*t[1]^2*t[2]^2*t[6] +64*t[1]^2*t[4]*t[6] +75*t[2]^6 +158*t[2]^4*t[4] +252*t[2]^2*t[4]^2 +96*t[2]^3*t[3]^2 +64*t[2]*t[3]^2*t[4] +96*t[2]^3*t[6] +64*t[2]*t[4]*t[6] +120*t[4]^3 +48*t[1]^4*t[8] +96*t[1]^2*t[2]*t[8] +144*t[2]^2*t[8] +96*t[4]*t[8])/3072
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,2],[3,3],[3,4],[4,4],[4,5],[5,3],[5,5],]
V1 7 +( +t[1]^6 +2*t[1]^3*t[3] +t[1]^4*t[2] +2*t[1]*t[2]*t[3])/6
E0 7 +( +t[1]^12 +2*t[1]^6*t[3]^2 +t[1]^8*t[2]^2 +2*t[1]^2*t[2]^2*t[3]^2 +t[1]^10*t[2] +2*t[1]^4*t[2]*t[3]^2 +t[1]^6*t[2]^3 +2*t[2]^3*t[3]^2)/12
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,3],[3,4],[4,4],[4,5],[5,1],[5,5],]
V1 7 +( +t[1]^6 +4*t[1]*t[5])/5
E0 7 +( +t[1]^12 +4*t[1]^2*t[5]^2 +t[1]^10*t[2] +4*t[2]*t[5]^2)/10
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,2],[3,3],[3,4],[4,4],[4,5],[5,3],[5,5],]
V0 6 +( +t[1]^6 +4*t[1]^3*t[3] +4*t[3]^2 +3*t[2]^3 +6*t[6])/18
E0 6 +( +t[1]^12 +4*t[1]^6*t[3]^2 +4*t[3]^4 +3*t[2]^6 +6*t[6]^2)/18
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,3],[3,4],[4,4],[4,5],[5,0],[5,5],]
V0 6 +( +t[1]^6 +2*t[6] +2*t[3]^2 +t[2]^3)/6
E0 6 +( +t[1]^12 +2*t[6]^2 +2*t[3]^4 +t[2]^6)/6
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,3],[3,4],[4,4],[4,5],[5,2],[5,5],]
V0 6 +( +t[1]^6 +2*t[1]^2*t[4] +t[1]^2*t[2]^2 +t[1]^4*t[2] +2*t[2]*t[4] +t[2]^3)/8
E0 6 +( +t[1]^12 +2*t[1]^4*t[4]^2 +t[1]^4*t[2]^4 +t[1]^8*t[2]^2 +2*t[2]^2*t[4]^2 +t[2]^6)/8
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,2],[3,3],[3,4],[4,4],[4,5],[5,3],[5,5],]
V3 9 +( +t[1]^6 +4*t[1]^3*t[3] +3*t[1]^4*t[2] +6*t[1]*t[2]*t[3] +4*t[3]^2)/18
E0 9 +( +t[1]^12 +10*t[1]^6*t[3]^2 +3*t[1]^10*t[2] +6*t[1]^4*t[2]*t[3]^2 +9*t[1]^8*t[2]^2 +18*t[1]^2*t[2]^2*t[3]^2 +6*t[1]^8*t[4] +12*t[1]^2*t[3]^2*t[4] +7*t[1]^6*t[2]^3 +14*t[2]^3*t[3]^2 +6*t[1]^6*t[2]*t[4] +12*t[2]*t[3]^2*t[4] +16*t[3]^4 +8*t[1]^6*t[6] +16*t[3]^2*t[6])/144
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,3],[3,4],[4,4],[4,5],[5,2],[5,5],]
V2 8 +( +t[1]^6 +2*t[1]^2*t[4] +t[1]^2*t[2]^2 +t[1]^4*t[2] +2*t[2]*t[4] +t[2]^3)/8
E0 8 +( +t[1]^12 +2*t[1]^4*t[4]^2 +t[1]^4*t[2]^4 +2*t[1]^10*t[2] +4*t[1]^2*t[2]*t[4]^2 +2*t[1]^2*t[2]^5 +3*t[1]^8*t[2]^2 +6*t[2]^2*t[4]^2 +3*t[2]^6 +2*t[1]^8*t[4] +4*t[4]^3 +2*t[2]^4*t[4])/32
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,2],[3,3],[4,4],[4,5],[5,4],[5,5],]
V0 6 +( +t[1]^6 +3*t[1]^4*t[2] +9*t[1]^2*t[2]^2 +6*t[1]^2*t[4] +7*t[2]^3 +6*t[2]*t[4] +8*t[3]^2 +8*t[6])/48
E0 6 +( +t[1]^12 +3*t[1]^8*t[2]^2 +9*t[1]^4*t[2]^4 +6*t[1]^4*t[4]^2 +7*t[2]^6 +6*t[2]^2*t[4]^2 +8*t[3]^4 +8*t[6]^2)/48
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,2],[3,3],[4,4],[4,5],[5,4],[5,5],]
V2 8 +( +t[1]^6 +3*t[1]^4*t[2] +5*t[1]^2*t[2]^2 +2*t[1]^2*t[4] +3*t[2]^3 +2*t[2]*t[4])/16
E0 8 +( +t[1]^12 +5*t[1]^8*t[2]^2 +9*t[1]^4*t[2]^4 +2*t[1]^4*t[4]^2 +2*t[1]^10*t[2] +4*t[1]^6*t[2]^3 +6*t[1]^2*t[2]^5 +4*t[1]^2*t[2]*t[4]^2 +9*t[2]^6 +6*t[2]^2*t[4]^2 +2*t[1]^8*t[4] +4*t[1]^4*t[2]^2*t[4] +6*t[2]^4*t[4] +4*t[4]^3)/64
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,2],[3,3],[3,3],[4,4],[4,5],[5,4],[5,5],]
V4 10 +( +t[1]^6 +7*t[1]^4*t[2] +9*t[1]^2*t[2]^2 +8*t[1]^3*t[3] +8*t[1]*t[2]*t[3] +3*t[2]^3 +6*t[1]^2*t[4] +6*t[2]*t[4])/48
E0 10 +( +t[1]^12 +19*t[1]^8*t[2]^2 +4*t[1]^10*t[2] +32*t[1]^6*t[2]^3 +43*t[1]^4*t[2]^4 +12*t[1]^8*t[4] +48*t[1]^4*t[2]^2*t[4] +28*t[1]^2*t[2]^5 +24*t[1]^6*t[2]*t[4] +24*t[1]^2*t[2]^3*t[4] +32*t[1]^6*t[3]^2 +32*t[1]^2*t[2]^2*t[3]^2 +32*t[1]^6*t[6] +32*t[1]^2*t[2]^2*t[6] +25*t[2]^6 +36*t[2]^4*t[4] +32*t[1]^4*t[2]*t[3]^2 +32*t[2]^3*t[3]^2 +32*t[1]^4*t[2]*t[6] +32*t[2]^3*t[6] +60*t[1]^4*t[4]^2 +60*t[2]^2*t[4]^2 +48*t[1]^4*t[8] +48*t[2]^2*t[8])/768
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,2],[3,3],[3,3],[4,4],[4,4],[5,5],[5,5],]
V6 12 +( +t[1]^6 +15*t[1]^4*t[2] +40*t[1]^3*t[3] +45*t[1]^2*t[2]^2 +90*t[1]^2*t[4] +120*t[1]*t[2]*t[3] +144*t[1]*t[5] +15*t[2]^3 +90*t[2]*t[4] +40*t[3]^2 +120*t[6])/720
E0 12 +( +t[1]^12 +6*t[1]^10*t[2] +45*t[1]^8*t[2]^2 +30*t[1]^8*t[4] +140*t[1]^6*t[2]^3 +120*t[1]^6*t[2]*t[4] +160*t[1]^6*t[3]^2 +160*t[1]^6*t[6] +375*t[1]^4*t[2]^4 +540*t[1]^4*t[2]^2*t[4] +480*t[1]^4*t[2]*t[3]^2 +480*t[1]^4*t[2]*t[6] +900*t[1]^4*t[4]^2 +720*t[1]^4*t[8] +486*t[1]^2*t[2]^5 +840*t[1]^2*t[2]^3*t[4] +1440*t[1]^2*t[2]^2*t[3]^2 +1440*t[1]^2*t[2]^2*t[6] +1800*t[1]^2*t[2]*t[4]^2 +1440*t[1]^2*t[2]*t[8] +960*t[1]^2*t[3]^2*t[4] +960*t[1]^2*t[4]*t[6] +2304*t[1]^2*t[5]^2 +2304*t[1]^2*t[10] +331*t[2]^6 +750*t[2]^4*t[4] +1120*t[2]^3*t[3]^2 +1120*t[2]^3*t[6] +2700*t[2]^2*t[4]^2 +2160*t[2]^2*t[8] +960*t[2]*t[3]^2*t[4] +960*t[2]*t[4]*t[6] +2304*t[2]*t[5]^2 +2304*t[2]*t[10] +1560*t[4]^3 +1440*t[4]*t[8] +640*t[3]^4 +1280*t[3]^2*t[6] +4480*t[6]^2 +3840*t[12])/46080


==> anc/Reg7.txt <==
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,2],[3,3],[3,3],[4,4],[4,4],[5,5],[5,5],[6,6],[6,6],]
V7 14 +( +t[1]^7 +21*t[1]^5*t[2] +70*t[1]^4*t[3] +105*t[1]^3*t[2]^2 +210*t[1]^3*t[4] +420*t[1]^2*t[2]*t[3] +504*t[1]^2*t[5] +105*t[1]*t[2]^3 +630*t[1]*t[2]*t[4] +280*t[1]*t[3]^2 +840*t[1]*t[6] +210*t[2]^2*t[3] +504*t[2]*t[5] +420*t[3]*t[4] +720*t[7])/5040
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,4],[3,5],[4,2],[4,5],[5,6],[5,6],[6,1],[6,4],]
V3 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,5],[3,5],[4,6],[4,6],[5,1],[5,3],[6,2],[6,4],]
V3 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,1],[3,4],[4,2],[4,5],[5,6],[5,6],[6,4],[6,5],]
V3 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,1],[2,3],[2,3],[3,2],[3,4],[4,5],[4,5],[5,6],[5,6],[6,2],[6,4],]
V5 4 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,1],[2,3],[2,3],[3,2],[3,4],[4,2],[4,5],[5,6],[5,6],[6,4],[6,5],]
V4 4 +( +t[1]^7 +t[1]^3*t[2]^2 +t[1]^5*t[2] +t[1]*t[2]^3)/4
[[0,0],[0,0],[1,1],[1,1],[2,3],[2,3],[3,2],[3,2],[4,5],[4,6],[5,4],[5,6],[6,4],[6,5],]
V4 4 +( +t[1]^7 +5*t[1]^5*t[2] +2*t[1]^4*t[3] +7*t[1]^3*t[2]^2 +4*t[1]^2*t[2]*t[3] +3*t[1]*t[2]^3 +2*t[2]^2*t[3])/24
[[0,0],[0,0],[1,1],[1,1],[2,3],[2,3],[3,2],[3,2],[4,5],[4,5],[5,6],[5,6],[6,4],[6,4],]
V7 4 +( +t[1]^7 +2*t[1]^4*t[3] +2*t[1]^5*t[2] +4*t[1]^2*t[2]*t[3] +t[1]^3*t[2]^2 +2*t[2]^2*t[3])/12
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,4],[3,5],[4,5],[4,6],[5,4],[5,6],[6,2],[6,3],]
V2 5 +( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2)/4
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,4],[3,5],[4,3],[4,6],[5,4],[5,6],[6,2],[6,5],]
V2 5 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,4],[3,5],[4,3],[4,6],[5,5],[5,6],[6,2],[6,4],]
V2 6 +( +t[1]^7 +t[1]^3*t[2]^2 +t[1]^5*t[2] +t[1]*t[2]^3)/4
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,4],[3,5],[4,3],[4,5],[5,6],[5,6],[6,2],[6,4],]
V3 5 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,4],[3,5],[4,2],[4,6],[5,4],[5,6],[6,3],[6,5],]
V2 5 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,4],[3,5],[4,2],[4,6],[5,4],[5,5],[6,3],[6,6],]
V2 7 +( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2)/4
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,4],[3,5],[4,2],[4,6],[5,3],[5,6],[6,4],[6,5],]
V2 5 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,4],[3,5],[4,2],[4,6],[5,3],[5,4],[6,5],[6,6],]
V2 6 +( +t[1]^7 +t[1]^3*t[2]^2 +t[1]^5*t[2] +t[1]*t[2]^3)/4
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,4],[3,5],[4,2],[4,5],[5,6],[5,6],[6,3],[6,4],]
V3 5 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,4],[3,4],[4,2],[4,5],[5,6],[5,6],[6,3],[6,5],]
V4 5 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,3],[3,4],[4,5],[4,6],[5,2],[5,6],[6,4],[6,5],]
V2 6 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,4],[3,4],[4,2],[4,3],[5,6],[5,6],[6,5],[6,5],]
V5 5 +( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2)/4
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,3],[3,4],[4,5],[4,6],[5,2],[5,4],[6,5],[6,6],]
V2 7 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,4],[3,4],[4,3],[4,5],[5,6],[5,6],[6,2],[6,5],]
V4 5 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,4],[3,4],[4,5],[4,5],[5,2],[5,6],[6,3],[6,6],]
V4 6 +( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2)/4
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,4],[3,4],[4,5],[4,6],[5,2],[5,3],[6,5],[6,6],]
V3 6 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,4],[3,4],[4,5],[4,6],[5,2],[5,6],[6,3],[6,5],]
V3 5 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,4],[3,5],[4,2],[4,3],[5,6],[5,6],[6,4],[6,5],]
V3 5 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,4],[3,5],[4,2],[4,5],[5,3],[5,6],[6,4],[6,6],]
V2 6 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,4],[3,5],[4,2],[4,5],[5,4],[5,6],[6,3],[6,6],]
V2 6 +( +t[1]^7 +t[1]^3*t[2]^2 +t[1]^5*t[2] +t[1]*t[2]^3)/4
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,4],[3,4],[4,5],[4,5],[5,6],[5,6],[6,2],[6,3],]
V5 5 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,3],[3,4],[4,5],[4,5],[5,6],[5,6],[6,2],[6,4],]
V4 6 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,3],[3,4],[4,2],[4,5],[5,6],[5,6],[6,4],[6,5],]
V3 6 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,3],[3,4],[4,2],[4,5],[5,5],[5,6],[6,4],[6,6],]
V2 8 +( +t[1]^7 +t[1]^3*t[2]^2 +t[1]^5*t[2] +t[1]*t[2]^3)/4
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,3],[3,4],[4,2],[4,4],[5,6],[5,6],[6,5],[6,5],]
V4 7 +( +t[1]^7 +2*t[1]^5*t[2] +2*t[1]^4*t[3] +4*t[1]^2*t[2]*t[3] +t[1]^3*t[2]^2 +2*t[2]^2*t[3])/12
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,3],[3,4],[4,5],[4,5],[5,2],[5,6],[6,4],[6,6],]
V3 7 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,3],[3,4],[4,4],[4,5],[5,6],[5,6],[6,2],[6,5],]
V3 7 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,3],[3,4],[4,4],[4,5],[5,5],[5,6],[6,2],[6,6],]
V2 9 +( +t[1]^7 +4*t[1]^2*t[5] +t[1]^5*t[2] +4*t[2]*t[5])/10
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,2],[3,4],[4,5],[4,6],[5,3],[5,6],[6,4],[6,5],]
V2 5 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,2],[3,4],[4,5],[4,6],[5,3],[5,4],[6,5],[6,6],]
V2 6 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,2],[3,4],[4,5],[4,5],[5,6],[5,6],[6,3],[6,4],]
V4 5 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,2],[3,3],[3,4],[4,5],[4,5],[5,6],[5,6],[6,3],[6,4],]
V5 7 +( +t[1]^7 +3*t[1]^5*t[2] +2*t[1]^4*t[3])/6
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,2],[3,3],[3,4],[4,3],[4,5],[5,6],[5,6],[6,4],[6,5],]
V4 7 +( +t[1]^7 +3*t[1]^5*t[2] +2*t[1]^4*t[3])/6
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,2],[3,3],[3,4],[4,3],[4,5],[5,5],[5,6],[6,4],[6,6],]
V3 9 +( +t[1]^7 +3*t[1]^5*t[2] +2*t[1]^4*t[3])/6
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,2],[3,3],[3,3],[4,4],[4,5],[5,6],[5,6],[6,4],[6,5],]
V5 9 +( +t[1]^7 +6*t[1]^5*t[2] +8*t[1]^4*t[3] +3*t[1]^3*t[2]^2 +6*t[1]^3*t[4])/24
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,2],[3,3],[3,3],[4,4],[4,5],[5,4],[5,6],[6,5],[6,6],]
V4 10 +( +t[1]^7 +7*t[1]^5*t[2] +9*t[1]^3*t[2]^2 +8*t[1]^4*t[3] +8*t[1]^2*t[2]*t[3] +3*t[1]*t[2]^3 +6*t[1]^3*t[4] +6*t[1]*t[2]*t[4])/48
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,2],[3,3],[3,3],[4,4],[4,5],[5,5],[5,6],[6,4],[6,6],]
V4 11 +( +t[1]^7 +10*t[1]^4*t[3] +6*t[1]^5*t[2] +12*t[1]^2*t[2]*t[3] +16*t[1]*t[3]^2 +3*t[1]^3*t[2]^2 +6*t[2]^2*t[3] +6*t[1]^3*t[4] +12*t[3]*t[4])/72
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,2],[3,3],[3,3],[4,4],[4,4],[5,6],[5,6],[6,5],[6,5],]
V7 10 +( +t[1]^7 +11*t[1]^5*t[2] +25*t[1]^3*t[2]^2 +20*t[1]^4*t[3] +40*t[1]^2*t[2]*t[3] +15*t[1]*t[2]^3 +30*t[1]^3*t[4] +30*t[1]*t[2]*t[4] +20*t[2]^2*t[3] +24*t[1]^2*t[5] +24*t[2]*t[5])/240
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,2],[3,3],[3,3],[4,4],[4,4],[5,5],[5,6],[6,5],[6,6],]
V5 12 +( +t[1]^7 +11*t[1]^5*t[2] +25*t[1]^3*t[2]^2 +20*t[1]^4*t[3] +40*t[1]^2*t[2]*t[3] +15*t[1]*t[2]^3 +30*t[1]^3*t[4] +30*t[1]*t[2]*t[4] +20*t[2]^2*t[3] +24*t[1]^2*t[5] +24*t[2]*t[5])/240
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,2],[3,3],[3,3],[4,5],[4,6],[5,4],[5,6],[6,4],[6,5],]
V4 8 +( +t[1]^7 +9*t[1]^5*t[2] +10*t[1]^4*t[3] +21*t[1]^3*t[2]^2 +36*t[1]^2*t[2]*t[3] +16*t[1]*t[3]^2 +9*t[1]*t[2]^3 +6*t[2]^2*t[3] +6*t[1]^3*t[4] +18*t[1]*t[2]*t[4] +12*t[3]*t[4])/144
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,2],[3,3],[3,4],[4,3],[4,4],[5,6],[5,6],[6,5],[6,5],]
V5 8 +( +t[1]^7 +5*t[1]^5*t[2] +7*t[1]^3*t[2]^2 +3*t[1]*t[2]^3 +2*t[1]^4*t[3] +4*t[1]^2*t[2]*t[3] +2*t[2]^2*t[3])/24
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,2],[3,3],[3,4],[4,3],[4,4],[5,5],[5,6],[6,5],[6,6],]
V3 10 +( +t[1]^7 +5*t[1]^5*t[2] +9*t[1]^3*t[2]^2 +2*t[1]^3*t[4] +9*t[1]*t[2]^3 +6*t[1]*t[2]*t[4] +2*t[1]^4*t[3] +4*t[1]^2*t[2]*t[3] +6*t[2]^2*t[3] +4*t[3]*t[4])/48
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,2],[3,3],[3,3],[4,5],[4,5],[5,6],[5,6],[6,4],[6,4],]
V7 8 +( +t[1]^7 +10*t[1]^4*t[3] +6*t[1]^5*t[2] +12*t[1]^2*t[2]*t[3] +16*t[1]*t[3]^2 +3*t[1]^3*t[2]^2 +6*t[2]^2*t[3] +6*t[1]^3*t[4] +12*t[3]*t[4])/72
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,2],[3,3],[3,4],[4,3],[4,5],[5,4],[5,6],[6,5],[6,6],]
V3 8 +( +t[1]^7 +t[1]^3*t[2]^2 +3*t[1]^5*t[2] +3*t[1]*t[2]^3 +2*t[1]^4*t[3] +2*t[2]^2*t[3])/12
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,2],[3,3],[3,4],[4,5],[4,5],[5,3],[5,6],[6,4],[6,6],]
V4 8 +( +t[1]^7 +4*t[1]^5*t[2] +3*t[1]^3*t[2]^2 +2*t[1]^4*t[3] +2*t[1]^2*t[2]*t[3])/12
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,2],[3,3],[3,4],[4,4],[4,5],[5,6],[5,6],[6,3],[6,5],]
V4 8 +( +t[1]^7 +3*t[1]^5*t[2] +2*t[1]^4*t[3])/6
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,2],[3,3],[3,4],[4,4],[4,5],[5,5],[5,6],[6,3],[6,6],]
V3 10 +( +t[1]^7 +2*t[1]^3*t[4] +t[1]^3*t[2]^2 +3*t[1]^5*t[2] +6*t[1]*t[2]*t[4] +3*t[1]*t[2]^3 +2*t[1]^4*t[3] +4*t[3]*t[4] +2*t[2]^2*t[3])/24
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,2],[3,4],[4,3],[4,5],[5,6],[5,6],[6,4],[6,5],]
V3 5 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,2],[3,4],[3,5],[4,3],[4,6],[5,4],[5,6],[6,3],[6,5],]
V3 6 +( +t[1]^7 +t[1]^3*t[2]^2 +2*t[1]^3*t[4] +3*t[1]^5*t[2] +3*t[1]*t[2]^3 +6*t[1]*t[2]*t[4] +2*t[1]^4*t[3] +2*t[2]^2*t[3] +4*t[3]*t[4])/24
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,2],[3,4],[3,5],[4,3],[4,6],[5,3],[5,6],[6,4],[6,5],]
V3 6 +( +t[1]^7 +5*t[1]^5*t[2] +9*t[1]^3*t[2]^2 +2*t[1]^3*t[4] +9*t[1]*t[2]^3 +6*t[1]*t[2]*t[4] +2*t[1]^4*t[3] +4*t[1]^2*t[2]*t[3] +6*t[2]^2*t[3] +4*t[3]*t[4])/48
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,2],[3,3],[4,4],[4,5],[5,6],[5,6],[6,4],[6,5],]
V3 7 +( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2)/4
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,2],[3,3],[4,5],[4,5],[5,6],[5,6],[6,4],[6,4],]
V5 6 +( +t[1]^7 +2*t[1]^4*t[3] +2*t[1]^5*t[2] +4*t[1]^2*t[2]*t[3] +t[1]^3*t[2]^2 +2*t[2]^2*t[3])/12
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,2],[3,3],[4,4],[4,5],[5,4],[5,6],[6,5],[6,6],]
V2 8 +( +t[1]^7 +3*t[1]^5*t[2] +3*t[1]^3*t[2]^2 +t[1]*t[2]^3)/8
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,2],[3,3],[4,4],[4,5],[5,5],[5,6],[6,4],[6,6],]
V2 9 +( +t[1]^7 +2*t[1]^4*t[3] +2*t[1]^5*t[2] +4*t[1]^2*t[2]*t[3] +t[1]^3*t[2]^2 +2*t[2]^2*t[3])/12
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,2],[3,4],[4,3],[4,5],[5,4],[5,6],[6,5],[6,6],]
V2 6 +( +t[1]^7 +t[1]^3*t[2]^2 +t[1]^5*t[2] +t[1]*t[2]^3)/4
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,2],[3,4],[4,3],[4,4],[5,6],[5,6],[6,5],[6,5],]
V4 6 +( +t[1]^7 +3*t[1]^5*t[2] +3*t[1]^3*t[2]^2 +t[1]*t[2]^3)/8
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,2],[3,3],[4,5],[4,6],[5,4],[5,6],[6,4],[6,5],]
V2 6 +( +t[1]^7 +5*t[1]^5*t[2] +2*t[1]^4*t[3] +7*t[1]^3*t[2]^2 +4*t[1]^2*t[2]*t[3] +3*t[1]*t[2]^3 +2*t[2]^2*t[3])/24
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,2],[3,4],[4,3],[4,5],[5,5],[5,6],[6,4],[6,6],]
V2 7 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,2],[3,4],[4,4],[4,5],[5,3],[5,6],[6,5],[6,6],]
V2 7 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,2],[3,4],[4,4],[4,5],[5,6],[5,6],[6,3],[6,5],]
V3 6 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,2],[3,4],[4,4],[4,5],[5,5],[5,6],[6,3],[6,6],]
V2 8 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,2],[3,4],[3,4],[4,5],[4,6],[5,3],[5,6],[6,3],[6,5],]
V4 6 +( +t[1]^7 +4*t[1]^5*t[2] +3*t[1]^3*t[2]^2 +2*t[1]^4*t[3] +2*t[1]^2*t[2]*t[3])/12
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,2],[3,4],[3,4],[4,3],[4,5],[5,6],[5,6],[6,3],[6,5],]
V5 6 +( +t[1]^7 +t[1]^3*t[2]^2 +3*t[1]^5*t[2] +3*t[1]*t[2]^3 +2*t[1]^4*t[3] +2*t[2]^2*t[3])/12
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,2],[3,4],[3,4],[4,3],[4,3],[5,6],[5,6],[6,5],[6,5],]
V7 6 +( +t[1]^7 +5*t[1]^5*t[2] +9*t[1]^3*t[2]^2 +2*t[1]^3*t[4] +9*t[1]*t[2]^3 +6*t[1]*t[2]*t[4] +2*t[1]^4*t[3] +4*t[1]^2*t[2]*t[3] +6*t[2]^2*t[3] +4*t[3]*t[4])/48
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,2],[3,4],[3,4],[4,5],[4,5],[5,6],[5,6],[6,3],[6,3],]
V7 6 +( +t[1]^7 +2*t[1]^3*t[4] +t[1]^3*t[2]^2 +3*t[1]^5*t[2] +6*t[1]*t[2]*t[4] +3*t[1]*t[2]^3 +2*t[1]^4*t[3] +4*t[3]*t[4] +2*t[2]^2*t[3])/24
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,2],[3,3],[3,4],[4,5],[4,6],[5,3],[5,6],[6,4],[6,5],]
V3 7 +( +t[1]^7 +3*t[1]^5*t[2] +2*t[1]^4*t[3])/6
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,2],[3,3],[3,4],[4,5],[4,6],[5,3],[5,4],[6,5],[6,6],]
V3 8 +( +t[1]^7 +t[1]^3*t[2]^2 +3*t[1]^5*t[2] +3*t[1]*t[2]^3 +2*t[1]^4*t[3] +2*t[2]^2*t[3])/12
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,2],[3,4],[4,5],[4,5],[5,3],[5,6],[6,4],[6,6],]
V3 6 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,1],[2,2],[2,3],[3,2],[3,4],[4,5],[4,5],[5,4],[5,6],[6,3],[6,6],]
V3 6 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,1],[2,3],[2,3],[3,4],[3,5],[4,2],[4,5],[5,6],[5,6],[6,2],[6,4],]
V4 4 +( +t[1]^7 +t[1]^3*t[2]^2 +t[1]^5*t[2] +t[1]*t[2]^3)/4
[[0,0],[0,0],[1,1],[1,1],[2,3],[2,3],[3,2],[3,4],[4,5],[4,6],[5,2],[5,6],[6,4],[6,5],]
V3 4 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,1],[2,3],[2,3],[3,4],[3,4],[4,5],[4,6],[5,2],[5,6],[6,2],[6,5],]
V4 4 +( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2)/4
[[0,0],[0,0],[1,1],[1,1],[2,3],[2,3],[3,4],[3,4],[4,5],[4,5],[5,6],[5,6],[6,2],[6,2],]
V7 4 +( +t[1]^7 +4*t[1]^2*t[5] +t[1]^5*t[2] +4*t[2]*t[5])/10
[[0,0],[0,0],[1,1],[1,1],[2,3],[2,3],[3,4],[3,5],[4,2],[4,6],[5,2],[5,6],[6,4],[6,5],]
V3 4 +( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2)/4
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,2],[3,4],[4,5],[4,5],[5,6],[5,6],[6,3],[6,4],]
V3 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,2],[3,4],[4,5],[4,6],[5,3],[5,4],[6,5],[6,6],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,2],[3,4],[4,5],[4,6],[5,3],[5,5],[6,4],[6,6],]
V1 5 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,3],[3,4],[4,2],[4,5],[5,5],[5,6],[6,4],[6,6],]
V1 6 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,3],[3,4],[4,2],[4,4],[5,6],[5,6],[6,5],[6,5],]
V3 5 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,2],[3,4],[4,5],[4,6],[5,3],[5,6],[6,4],[6,5],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,2],[3,4],[4,5],[4,5],[5,3],[5,6],[6,4],[6,6],]
V2 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,2],[3,4],[4,4],[4,5],[5,3],[5,6],[6,5],[6,6],]
V1 5 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,2],[3,4],[4,4],[4,5],[5,5],[5,6],[6,3],[6,6],]
V1 6 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,2],[3,4],[4,4],[4,5],[5,6],[5,6],[6,3],[6,5],]
V2 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,2],[3,4],[4,5],[4,5],[5,4],[5,6],[6,3],[6,6],]
V2 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,2],[3,3],[3,4],[4,5],[4,5],[5,6],[5,6],[6,3],[6,4],]
V3 5 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,2],[3,4],[3,4],[4,5],[4,6],[5,3],[5,6],[6,3],[6,5],]
V2 4 +( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2)/4
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,2],[3,4],[3,5],[4,3],[4,6],[5,4],[5,6],[6,3],[6,5],]
V1 4 +( +t[1]^7 +t[1]^3*t[2]^2 +2*t[1]^3*t[4] +t[1]^5*t[2] +t[1]*t[2]^3 +2*t[1]*t[2]*t[4])/8
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,2],[3,3],[4,4],[4,5],[5,4],[5,6],[6,5],[6,6],]
V1 6 +( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2 +2*t[1]*t[2]^3 +2*t[1]*t[2]*t[4])/8
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,2],[3,3],[4,4],[4,5],[5,5],[5,6],[6,4],[6,6],]
V1 7 +( +t[1]^7 +2*t[1]^4*t[3] +t[1]^5*t[2] +2*t[1]^2*t[2]*t[3])/6
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,2],[3,4],[3,5],[4,3],[4,6],[5,3],[5,6],[6,4],[6,5],]
V1 4 +( +t[1]^7 +3*t[1]^5*t[2] +5*t[1]^3*t[2]^2 +2*t[1]^3*t[4] +3*t[1]*t[2]^3 +2*t[1]*t[2]*t[4])/16
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,2],[3,4],[4,3],[4,5],[5,5],[5,6],[6,4],[6,6],]
V1 5 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,2],[3,4],[4,3],[4,5],[5,4],[5,6],[6,5],[6,6],]
V1 4 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,2],[3,4],[4,3],[4,4],[5,6],[5,6],[6,5],[6,5],]
V3 4 +( +t[1]^7 +t[1]^5*t[2] +t[1]^3*t[2]^2 +t[1]*t[2]^3)/4
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,2],[3,3],[4,5],[4,6],[5,4],[5,6],[6,4],[6,5],]
V1 4 +( +t[1]^7 +4*t[1]^5*t[2] +2*t[1]^4*t[3] +3*t[1]^3*t[2]^2 +2*t[1]^2*t[2]*t[3])/12
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,2],[3,3],[4,5],[4,5],[5,6],[5,6],[6,4],[6,4],]
V4 4 +( +t[1]^7 +2*t[1]^4*t[3] +t[1]^5*t[2] +2*t[1]^2*t[2]*t[3])/6
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,2],[3,3],[4,4],[4,5],[5,6],[5,6],[6,4],[6,5],]
V2 5 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,2],[3,4],[3,4],[4,3],[4,5],[5,6],[5,6],[6,3],[6,5],]
V3 4 +( +t[1]^7 +t[1]^3*t[2]^2 +t[1]^5*t[2] +t[1]*t[2]^3)/4
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,2],[3,4],[3,4],[4,3],[4,3],[5,6],[5,6],[6,5],[6,5],]
V5 4 +( +t[1]^7 +3*t[1]^5*t[2] +5*t[1]^3*t[2]^2 +2*t[1]^3*t[4] +3*t[1]*t[2]^3 +2*t[1]*t[2]*t[4])/16
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,2],[3,4],[3,4],[4,5],[4,5],[5,6],[5,6],[6,3],[6,3],]
V5 4 +( +t[1]^7 +2*t[1]^3*t[4] +t[1]^3*t[2]^2 +t[1]^5*t[2] +2*t[1]*t[2]*t[4] +t[1]*t[2]^3)/8
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,2],[3,3],[3,4],[4,5],[4,6],[5,3],[5,6],[6,4],[6,5],]
V1 5 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,2],[3,3],[3,4],[4,5],[4,6],[5,3],[5,4],[6,5],[6,6],]
V1 6 +( +t[1]^7 +t[1]^3*t[2]^2 +t[1]^5*t[2] +t[1]*t[2]^3)/4
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,2],[3,3],[3,4],[4,3],[4,5],[5,6],[5,6],[6,4],[6,5],]
V2 5 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,2],[3,3],[3,4],[4,3],[4,5],[5,5],[5,6],[6,4],[6,6],]
V1 7 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,2],[3,3],[3,4],[4,3],[4,5],[5,4],[5,6],[6,5],[6,6],]
V1 6 +( +t[1]^7 +t[1]^3*t[2]^2 +t[1]^5*t[2] +t[1]*t[2]^3)/4
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,2],[3,3],[3,4],[4,3],[4,4],[5,6],[5,6],[6,5],[6,5],]
V3 6 +( +t[1]^7 +3*t[1]^5*t[2] +5*t[1]^3*t[2]^2 +3*t[1]*t[2]^3 +2*t[1]^3*t[4] +2*t[1]*t[2]*t[4])/16
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,2],[3,3],[3,4],[4,3],[4,4],[5,5],[5,6],[6,5],[6,6],]
V1 8 +( +t[1]^7 +3*t[1]^5*t[2] +9*t[1]^3*t[2]^2 +6*t[1]^3*t[4] +7*t[1]*t[2]^3 +6*t[1]*t[2]*t[4] +8*t[1]*t[3]^2 +8*t[1]*t[6])/48
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,2],[3,3],[3,4],[4,5],[4,5],[5,3],[5,6],[6,4],[6,6],]
V2 6 +( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2)/4
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,2],[3,3],[3,4],[4,4],[4,5],[5,6],[5,6],[6,3],[6,5],]
V2 6 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,2],[3,3],[3,4],[4,4],[4,5],[5,5],[5,6],[6,3],[6,6],]
V1 8 +( +t[1]^7 +2*t[1]^3*t[4] +t[1]^3*t[2]^2 +t[1]^5*t[2] +2*t[1]*t[2]*t[4] +t[1]*t[2]^3)/8
[[0,0],[0,0],[1,1],[1,1],[2,3],[2,4],[3,2],[3,5],[4,3],[4,6],[5,4],[5,6],[6,2],[6,5],]
V2 4 +( +t[1]^7 +t[1]^3*t[2]^2 +t[1]^5*t[2] +t[1]*t[2]^3)/4
[[0,0],[0,0],[1,1],[1,1],[2,3],[2,4],[3,2],[3,4],[4,5],[4,6],[5,2],[5,6],[6,3],[6,5],]
V2 4 +( +t[1]^7 +t[1]^3*t[2]^2 +t[1]^5*t[2] +t[1]*t[2]^3)/4
[[0,0],[0,0],[1,1],[1,1],[2,3],[2,4],[3,2],[3,5],[4,2],[4,6],[5,3],[5,6],[6,4],[6,5],]
V2 4 +( +t[1]^7 +5*t[1]^3*t[2]^2 +4*t[1]^2*t[5] +t[1]^5*t[2] +5*t[1]*t[2]^3 +4*t[2]*t[5])/20
[[0,0],[0,0],[1,1],[1,1],[2,3],[2,4],[3,2],[3,5],[4,2],[4,6],[5,4],[5,6],[6,3],[6,5],]
V2 4 +( +t[1]^7 +t[1]^3*t[2]^2 +t[1]^5*t[2] +t[1]*t[2]^3)/4
[[0,0],[0,0],[1,1],[1,1],[2,3],[2,4],[3,4],[3,5],[4,5],[4,6],[5,2],[5,6],[6,2],[6,3],]
V2 4 +( +t[1]^7 +4*t[1]^2*t[5] +t[1]^5*t[2] +4*t[2]*t[5])/10
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,2],[3,4],[4,3],[4,5],[5,6],[5,6],[6,4],[6,5],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,1],[2,3],[2,3],[3,4],[3,5],[4,2],[4,6],[5,4],[5,6],[6,2],[6,5],]
V3 4 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,3],[3,4],[4,5],[4,5],[5,6],[5,6],[6,2],[6,4],]
V3 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,3],[3,4],[4,5],[4,6],[5,2],[5,4],[6,5],[6,6],]
V1 5 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,3],[3,4],[4,5],[4,6],[5,2],[5,6],[6,4],[6,5],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,3],[3,4],[4,5],[4,6],[5,2],[5,5],[6,4],[6,6],]
V1 6 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,3],[3,4],[4,5],[4,5],[5,2],[5,6],[6,4],[6,6],]
V2 5 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,3],[3,4],[4,5],[4,5],[5,4],[5,6],[6,2],[6,6],]
V2 5 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,3],[3,4],[4,4],[4,5],[5,2],[5,6],[6,5],[6,6],]
V1 6 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,3],[3,4],[4,4],[4,5],[5,5],[5,6],[6,2],[6,6],]
V1 7 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,3],[3,4],[4,4],[4,5],[5,6],[5,6],[6,2],[6,5],]
V2 5 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,4],[4,2],[4,3],[5,6],[5,6],[6,5],[6,5],]
V4 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,4],[4,2],[4,5],[5,5],[5,6],[6,3],[6,6],]
V2 5 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,4],[4,2],[4,5],[5,3],[5,6],[6,5],[6,6],]
V2 4 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,5],[4,2],[4,5],[5,6],[5,6],[6,3],[6,4],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,5],[4,2],[4,5],[5,3],[5,6],[6,4],[6,6],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,5],[4,2],[4,5],[5,4],[5,6],[6,3],[6,6],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,5],[4,3],[4,5],[5,6],[5,6],[6,2],[6,4],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,5],[4,3],[4,5],[5,4],[5,6],[6,2],[6,6],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,5],[4,3],[4,6],[5,4],[5,5],[6,2],[6,6],]
V1 5 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,5],[4,3],[4,6],[5,4],[5,6],[6,2],[6,5],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,5],[4,3],[4,6],[5,5],[5,6],[6,2],[6,4],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,5],[4,2],[4,6],[5,4],[5,6],[6,3],[6,5],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,5],[4,2],[4,6],[5,4],[5,5],[6,3],[6,6],]
V1 5 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,5],[4,2],[4,6],[5,3],[5,4],[6,5],[6,6],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,5],[4,2],[4,6],[5,3],[5,6],[6,4],[6,5],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,5],[4,2],[4,6],[5,3],[5,5],[6,4],[6,6],]
V1 5 +( +t[1]^7 +2*t[1]*t[3]^2)/3
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,5],[4,2],[4,6],[5,5],[5,6],[6,3],[6,4],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,5],[4,4],[4,5],[5,6],[5,6],[6,2],[6,3],]
V2 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,1],[3,4],[4,3],[4,5],[5,6],[5,6],[6,4],[6,5],]
V2 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,1],[3,4],[4,3],[4,5],[5,5],[5,6],[6,4],[6,6],]
V1 6 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,1],[3,3],[4,4],[4,5],[5,6],[5,6],[6,4],[6,5],]
V2 6 +( +t[1]^7 +2*t[1]^4*t[3])/3
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,1],[3,3],[4,4],[4,5],[5,5],[5,6],[6,4],[6,6],]
V1 8 +( +t[1]^7 +4*t[1]^4*t[3] +4*t[1]*t[3]^2 +3*t[1]*t[2]^3 +6*t[1]*t[6])/18
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,1],[3,3],[4,5],[4,6],[5,4],[5,6],[6,4],[6,5],]
V1 5 +( +t[1]^7 +3*t[1]^5*t[2] +4*t[1]^4*t[3] +6*t[1]^2*t[2]*t[3] +4*t[1]*t[3]^2)/18
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,1],[3,3],[4,5],[4,5],[5,6],[5,6],[6,4],[6,4],]
V4 5 +( +t[1]^7 +4*t[1]^4*t[3] +4*t[1]*t[3]^2)/9
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,1],[3,4],[4,4],[4,5],[5,6],[5,6],[6,3],[6,5],]
V2 5 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,1],[3,4],[4,4],[4,5],[5,5],[5,6],[6,3],[6,6],]
V1 7 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,5],[4,5],[4,6],[5,4],[5,6],[6,2],[6,3],]
V1 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,5],[4,4],[4,6],[5,5],[5,6],[6,2],[6,3],]
V1 5 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,3],[3,4],[4,5],[4,5],[5,6],[5,6],[6,1],[6,4],]
V3 5 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,4],[3,4],[4,5],[4,6],[5,1],[5,3],[6,5],[6,6],]
V2 5 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,4],[3,4],[4,1],[4,5],[5,6],[5,6],[6,3],[6,5],]
V3 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,3],[3,4],[4,5],[4,6],[5,1],[5,6],[6,4],[6,5],]
V1 5 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,4],[3,4],[4,1],[4,3],[5,6],[5,6],[6,5],[6,5],]
V4 4 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,3],[3,4],[4,5],[4,6],[5,1],[5,4],[6,5],[6,6],]
V1 6 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,4],[3,4],[4,1],[4,5],[5,5],[5,6],[6,3],[6,6],]
V2 6 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,4],[3,4],[4,5],[4,5],[5,6],[5,6],[6,1],[6,3],]
V4 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,4],[3,4],[4,5],[4,5],[5,1],[5,6],[6,3],[6,6],]
V3 5 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,4],[3,4],[4,3],[4,5],[5,6],[5,6],[6,1],[6,5],]
V3 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,4],[3,5],[4,1],[4,5],[5,6],[5,6],[6,3],[6,4],]
V2 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,4],[3,4],[4,5],[4,6],[5,1],[5,6],[6,3],[6,5],]
V2 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,4],[3,5],[4,1],[4,3],[5,5],[5,6],[6,4],[6,6],]
V1 6 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,4],[3,5],[4,1],[4,3],[5,6],[5,6],[6,4],[6,5],]
V2 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,4],[3,5],[4,1],[4,5],[5,3],[5,6],[6,4],[6,6],]
V1 5 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,4],[3,5],[4,1],[4,5],[5,4],[5,6],[6,3],[6,6],]
V1 5 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,4],[3,5],[4,4],[4,5],[5,6],[5,6],[6,1],[6,3],]
V2 5 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,4],[3,5],[4,3],[4,6],[5,4],[5,6],[6,1],[6,5],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,4],[3,5],[4,3],[4,6],[5,5],[5,6],[6,1],[6,4],]
V1 5 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,4],[3,5],[4,5],[4,6],[5,4],[5,6],[6,1],[6,3],]
V1 4 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,1],[3,4],[4,2],[4,4],[5,6],[5,6],[6,5],[6,5],]
V4 4 +( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2)/4
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,1],[3,2],[4,5],[4,5],[5,6],[5,6],[6,4],[6,4],]
V5 3 +( +t[1]^7 +2*t[1]^4*t[3])/3
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,1],[3,2],[4,5],[4,6],[5,4],[5,6],[6,4],[6,5],]
V2 3 +( +t[1]^7 +3*t[1]^5*t[2] +2*t[1]^4*t[3])/6
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,1],[3,2],[4,4],[4,5],[5,6],[5,6],[6,4],[6,5],]
V3 4 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,4],[3,5],[4,4],[4,6],[5,5],[5,6],[6,1],[6,3],]
V1 6 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,4],[3,5],[4,3],[4,5],[5,6],[5,6],[6,1],[6,4],]
V2 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,4],[3,5],[4,1],[4,6],[5,5],[5,6],[6,3],[6,4],]
V1 5 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,4],[3,5],[4,1],[4,6],[5,4],[5,6],[6,3],[6,5],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,4],[3,5],[4,1],[4,6],[5,4],[5,5],[6,3],[6,6],]
V1 6 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,4],[3,5],[4,1],[4,6],[5,3],[5,6],[6,4],[6,5],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,4],[3,5],[4,1],[4,6],[5,3],[5,4],[6,5],[6,6],]
V1 5 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,3],[3,4],[4,1],[4,5],[5,6],[5,6],[6,4],[6,5],]
V2 5 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,3],[3,4],[4,4],[4,5],[5,5],[5,6],[6,1],[6,6],]
V1 8 +( +t[1]^7 +2*t[1]*t[6] +2*t[1]*t[3]^2 +t[1]*t[2]^3)/6
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,3],[3,4],[4,1],[4,4],[5,6],[5,6],[6,5],[6,5],]
V3 6 +( +t[1]^7 +t[1]^5*t[2] +2*t[1]^3*t[4] +2*t[1]*t[2]*t[4] +t[1]^3*t[2]^2 +t[1]*t[2]^3)/8
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,3],[3,4],[4,5],[4,5],[5,1],[5,6],[6,4],[6,6],]
V2 6 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,3],[3,4],[4,4],[4,5],[5,6],[5,6],[6,1],[6,5],]
V2 6 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,1],[3,4],[4,5],[4,6],[5,3],[5,4],[6,5],[6,6],]
V1 5 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,1],[3,4],[4,5],[4,6],[5,3],[5,6],[6,4],[6,5],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,1],[3,4],[4,5],[4,5],[5,4],[5,6],[6,3],[6,6],]
V2 5 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,1],[3,4],[4,5],[4,5],[5,6],[5,6],[6,3],[6,4],]
V3 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,2],[2,3],[3,1],[3,4],[4,5],[4,5],[5,3],[5,6],[6,4],[6,6],]
V2 5 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,4],[4,5],[4,5],[5,3],[5,6],[6,2],[6,6],]
V3 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,4],[4,5],[4,5],[5,2],[5,6],[6,3],[6,6],]
V3 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,4],[4,3],[4,5],[5,6],[5,6],[6,2],[6,5],]
V3 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,4],[4,3],[4,5],[5,5],[5,6],[6,2],[6,6],]
V2 5 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,4],[4,3],[4,5],[5,2],[5,6],[6,5],[6,6],]
V2 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,4],[4,5],[4,6],[5,2],[5,3],[6,5],[6,6],]
V2 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,4],[4,5],[4,6],[5,2],[5,5],[6,3],[6,6],]
V2 5 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,4],[4,5],[4,6],[5,2],[5,6],[6,3],[6,5],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,5],[4,2],[4,3],[5,6],[5,6],[6,4],[6,5],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,5],[4,2],[4,4],[5,5],[5,6],[6,3],[6,6],]
V1 6 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,5],[4,2],[4,3],[5,5],[5,6],[6,4],[6,6],]
V1 5 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,5],[4,2],[4,3],[5,4],[5,6],[6,5],[6,6],]
V1 4 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,4],[4,5],[4,5],[5,6],[5,6],[6,2],[6,3],]
V4 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,5],[4,2],[4,4],[5,6],[5,6],[6,3],[6,5],]
V2 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,4],[3,4],[4,2],[4,5],[5,6],[5,6],[6,3],[6,5],]
V3 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,1],[2,3],[3,3],[3,4],[4,2],[4,5],[5,6],[5,6],[6,4],[6,5],]
V2 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,1],[3,4],[4,5],[4,5],[5,6],[5,6],[6,2],[6,4],]
V4 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,2],[3,4],[4,5],[4,5],[5,6],[5,6],[6,1],[6,4],]
V4 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,4],[3,4],[4,1],[4,5],[5,6],[5,6],[6,2],[6,5],]
V4 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,4],[3,4],[4,1],[4,2],[5,6],[5,6],[6,5],[6,5],]
V5 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,2],[3,4],[4,5],[4,6],[5,1],[5,4],[6,5],[6,6],]
V2 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,2],[3,4],[4,5],[4,6],[5,1],[5,6],[6,4],[6,5],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,2],[3,4],[4,1],[4,5],[5,6],[5,6],[6,4],[6,5],]
V3 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,2],[3,4],[4,4],[4,5],[5,6],[5,6],[6,1],[6,5],]
V3 4 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,1],[3,4],[4,5],[4,6],[5,2],[5,4],[6,5],[6,6],]
V2 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,1],[3,4],[4,5],[4,6],[5,2],[5,6],[6,4],[6,5],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,1],[3,4],[4,5],[4,5],[5,4],[5,6],[6,2],[6,6],]
V3 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,1],[3,4],[4,5],[4,5],[5,2],[5,6],[6,4],[6,6],]
V3 4 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,1],[3,4],[4,4],[4,5],[5,6],[5,6],[6,2],[6,5],]
V3 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,4],[3,5],[4,1],[4,2],[5,6],[5,6],[6,4],[6,5],]
V3 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,4],[3,4],[4,5],[4,5],[5,6],[5,6],[6,1],[6,2],]
V5 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,4],[3,4],[4,5],[4,5],[5,1],[5,6],[6,2],[6,6],]
V4 4 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,4],[3,4],[4,5],[4,6],[5,1],[5,2],[6,5],[6,6],]
V3 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,4],[3,4],[4,5],[4,6],[5,1],[5,6],[6,2],[6,5],]
V3 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,4],[3,5],[4,1],[4,5],[5,2],[5,6],[6,4],[6,6],]
V2 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,4],[3,5],[4,1],[4,5],[5,4],[5,6],[6,2],[6,6],]
V2 4 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,4],[3,5],[4,1],[4,6],[5,2],[5,4],[6,5],[6,6],]
V2 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,4],[3,5],[4,1],[4,6],[5,2],[5,6],[6,4],[6,5],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,4],[3,5],[4,1],[4,6],[5,4],[5,6],[6,2],[6,5],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,4],[3,5],[4,1],[4,6],[5,4],[5,5],[6,2],[6,6],]
V2 5 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,4],[3,5],[4,1],[4,6],[5,5],[5,6],[6,2],[6,4],]
V2 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,4],[3,5],[4,1],[4,5],[5,6],[5,6],[6,2],[6,4],]
V3 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,2],[4,3],[4,5],[5,6],[5,6],[6,4],[6,5],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,2],[4,3],[4,4],[5,6],[5,6],[6,5],[6,5],]
V3 4 +( +t[1]^7 +t[1]^5*t[2] +t[1]^3*t[2]^2 +t[1]*t[2]^3)/4
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,2],[4,5],[4,5],[5,4],[5,6],[6,3],[6,6],]
V2 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,4],[3,5],[4,5],[4,6],[5,4],[5,6],[6,1],[6,2],]
V2 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,4],[3,5],[4,4],[4,6],[5,5],[5,6],[6,1],[6,2],]
V2 5 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,4],[3,5],[4,2],[4,6],[5,4],[5,6],[6,1],[6,5],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,4],[3,5],[4,2],[4,6],[5,5],[5,6],[6,1],[6,4],]
V2 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,4],[3,5],[4,4],[4,5],[5,6],[5,6],[6,1],[6,2],]
V3 4 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,5],[3,5],[4,6],[4,6],[5,1],[5,2],[6,3],[6,4],]
V3 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,4],[3,5],[4,6],[4,6],[5,1],[5,3],[6,2],[6,5],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,4],[3,5],[4,6],[4,6],[5,2],[5,3],[6,1],[6,5],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,4],[3,5],[4,6],[4,6],[5,1],[5,2],[6,3],[6,5],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,5],[4,6],[4,6],[5,3],[5,4],[6,2],[6,5],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[4,3],[4,5],[5,6],[5,6],[6,1],[6,4],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,2],[3,4],[4,5],[4,5],[5,6],[5,6],[6,1],[6,3],]
V3 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,2],[3,4],[4,5],[4,6],[5,1],[5,3],[6,5],[6,6],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,2],[3,4],[4,5],[4,6],[5,1],[5,6],[6,3],[6,5],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,2],[3,4],[4,5],[4,5],[5,1],[5,6],[6,3],[6,6],]
V2 4 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[4,6],[4,6],[5,1],[5,3],[6,4],[6,5],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[4,3],[4,6],[5,4],[5,6],[6,1],[6,5],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[4,3],[4,6],[5,1],[5,6],[6,4],[6,5],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[4,5],[4,6],[5,1],[5,6],[6,3],[6,4],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[4,5],[4,6],[5,3],[5,6],[6,1],[6,4],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[4,5],[4,6],[5,1],[5,4],[6,3],[6,6],]
V1 4 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[4,3],[4,6],[5,5],[5,6],[6,1],[6,4],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[4,4],[4,6],[5,3],[5,6],[6,1],[6,5],]
V1 4 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[4,5],[4,6],[5,4],[5,6],[6,1],[6,3],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,2],[3,4],[4,3],[4,5],[5,6],[5,6],[6,1],[6,5],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[4,6],[4,6],[5,1],[5,4],[6,3],[6,5],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,3],[3,5],[4,6],[4,6],[5,1],[5,4],[6,2],[6,5],]
V2 4 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,4],[3,5],[4,3],[4,5],[5,6],[5,6],[6,1],[6,2],]
V2 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,4],[3,5],[4,3],[4,5],[5,1],[5,6],[6,2],[6,6],]
V1 4 +( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2)/4
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,4],[3,5],[4,3],[4,6],[5,1],[5,6],[6,2],[6,5],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,4],[3,5],[4,5],[4,6],[5,2],[5,6],[6,1],[6,3],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,4],[3,5],[4,5],[4,6],[5,3],[5,6],[6,1],[6,2],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,4],[3,5],[4,5],[4,6],[5,1],[5,6],[6,2],[6,3],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[4,6],[4,6],[5,3],[5,4],[6,1],[6,5],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,3],[3,5],[4,5],[4,6],[5,1],[5,6],[6,2],[6,4],]
V1 4 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,3],[3,4],[4,5],[4,6],[5,1],[5,6],[6,2],[6,5],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,3],[3,5],[4,4],[4,5],[5,1],[5,6],[6,2],[6,6],]
V1 6 +( +t[1]^7 +2*t[1]^5*t[2] +2*t[1]*t[2]^3 +2*t[1]*t[2]*t[4] +t[1]^3*t[2]^2)/8
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,3],[3,4],[4,5],[4,6],[5,1],[5,2],[6,5],[6,6],]
V1 5 +( +t[1]^7 +2*t[1]*t[3]^2)/3
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,5],[4,6],[4,6],[5,2],[5,5],[6,3],[6,4],]
V2 4 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,5],[4,6],[4,6],[5,2],[5,3],[6,4],[6,5],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,4],[4,5],[4,5],[5,3],[5,6],[6,2],[6,6],]
V2 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,4],[4,5],[4,5],[5,2],[5,6],[6,3],[6,6],]
V2 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,4],[4,2],[4,5],[5,6],[5,6],[6,3],[6,5],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,4],[4,2],[4,3],[5,6],[5,6],[6,5],[6,5],]
V3 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,2],[4,5],[4,6],[5,3],[5,4],[6,5],[6,6],]
V1 4 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,2],[4,5],[4,6],[5,3],[5,6],[6,4],[6,5],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,4],[4,3],[4,5],[5,6],[5,6],[6,2],[6,5],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,4],[4,5],[4,5],[5,6],[5,6],[6,2],[6,3],]
V3 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,4],[4,5],[4,6],[5,2],[5,3],[6,5],[6,6],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,4],[4,5],[4,6],[5,2],[5,6],[6,3],[6,5],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,4],[4,5],[4,6],[5,2],[5,5],[6,3],[6,6],]
V1 5 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,5],[4,2],[4,5],[5,6],[5,6],[6,3],[6,4],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,5],[4,2],[4,6],[5,4],[5,6],[6,3],[6,5],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,5],[4,2],[4,6],[5,5],[5,6],[6,3],[6,4],]
V1 4 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,5],[4,2],[4,6],[5,4],[5,5],[6,3],[6,6],]
V1 5 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,5],[4,2],[4,6],[5,3],[5,4],[6,5],[6,6],]
V1 4 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,5],[4,2],[4,6],[5,3],[5,6],[6,4],[6,5],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,5],[4,2],[4,5],[5,4],[5,6],[6,3],[6,6],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,5],[4,2],[4,5],[5,3],[5,6],[6,4],[6,6],]
V1 4 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,5],[4,3],[4,4],[5,6],[5,6],[6,2],[6,5],]
V2 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,5],[4,3],[4,5],[5,6],[5,6],[6,2],[6,4],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,5],[4,3],[4,6],[5,2],[5,6],[6,4],[6,5],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,5],[4,3],[4,5],[5,2],[5,6],[6,4],[6,6],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,5],[4,3],[4,5],[5,4],[5,6],[6,2],[6,6],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,5],[4,5],[4,6],[5,2],[5,6],[6,3],[6,4],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,5],[4,5],[4,6],[5,3],[5,4],[6,2],[6,6],]
V1 4 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,5],[4,5],[4,6],[5,4],[5,6],[6,2],[6,3],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,5],[4,5],[4,6],[5,3],[5,6],[6,2],[6,4],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,5],[4,5],[4,6],[5,2],[5,4],[6,3],[6,6],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,5],[4,4],[4,6],[5,2],[5,6],[6,3],[6,5],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,5],[4,4],[4,5],[5,2],[5,6],[6,3],[6,6],]
V1 5 +( +t[1]^7 +2*t[1]*t[3]^2)/3
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,5],[4,3],[4,6],[5,5],[5,6],[6,2],[6,4],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,5],[4,4],[4,5],[5,3],[5,6],[6,2],[6,6],]
V1 5 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,5],[4,3],[4,6],[5,4],[5,6],[6,2],[6,5],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,5],[4,2],[4,3],[5,6],[5,6],[6,4],[6,5],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,5],[4,6],[4,6],[5,2],[5,4],[6,3],[6,5],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,1],[3,2],[4,5],[4,5],[5,6],[5,6],[6,3],[6,4],]
V3 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,5],[3,5],[4,6],[4,6],[5,1],[5,4],[6,2],[6,3],]
V3 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,5],[3,6],[4,5],[4,6],[5,1],[5,2],[6,3],[6,4],]
V1 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,2],[1,2],[2,1],[2,1],[3,4],[3,4],[4,3],[4,5],[5,6],[5,6],[6,3],[6,5],]
V5 2 +( +t[1]^7 +t[1]^3*t[2]^2 +t[1]^5*t[2] +t[1]*t[2]^3)/4
[[0,0],[0,0],[1,2],[1,2],[2,1],[2,1],[3,4],[3,4],[4,3],[4,3],[5,6],[5,6],[6,5],[6,5],]
V7 2 +( +t[1]^7 +3*t[1]^5*t[2] +9*t[1]^3*t[2]^2 +6*t[1]^3*t[4] +7*t[1]*t[2]^3 +6*t[1]*t[2]*t[4] +8*t[1]*t[3]^2 +8*t[1]*t[6])/48
[[0,0],[0,0],[1,2],[1,2],[2,1],[2,1],[3,4],[3,4],[4,5],[4,5],[5,6],[5,6],[6,3],[6,3],]
V7 2 +( +t[1]^7 +2*t[1]^3*t[4] +t[1]^3*t[2]^2 +t[1]^5*t[2] +2*t[1]*t[2]*t[4] +t[1]*t[2]^3)/8
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,4],[3,5],[3,6],[4,5],[4,6],[5,1],[5,3],[6,2],[6,4],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,2],[1,2],[2,1],[2,3],[3,1],[3,4],[4,3],[4,5],[5,6],[5,6],[6,4],[6,5],]
V3 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,0],[1,2],[1,2],[2,1],[2,1],[3,4],[3,5],[4,3],[4,6],[5,4],[5,6],[6,3],[6,5],]
V3 2 +( +t[1]^7 +t[1]^3*t[2]^2 +2*t[1]^3*t[4] +t[1]^5*t[2] +t[1]*t[2]^3 +2*t[1]*t[2]*t[4])/8
[[0,0],[0,0],[1,2],[1,2],[2,1],[2,1],[3,4],[3,5],[4,3],[4,6],[5,3],[5,6],[6,4],[6,5],]
V3 2 +( +t[1]^7 +3*t[1]^5*t[2] +5*t[1]^3*t[2]^2 +2*t[1]^3*t[4] +3*t[1]*t[2]^3 +2*t[1]*t[2]*t[4])/16
[[0,0],[0,0],[1,2],[1,2],[2,1],[2,1],[3,4],[3,4],[4,5],[4,6],[5,3],[5,6],[6,3],[6,5],]
V4 2 +( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2)/4
[[0,0],[0,0],[1,2],[1,2],[2,1],[2,3],[3,1],[3,4],[4,5],[4,5],[5,6],[5,6],[6,3],[6,4],]
V4 2 +( +t[1]^7)/1
[[0,0],[0,0],[1,2],[1,2],[2,1],[2,3],[3,4],[3,5],[4,1],[4,5],[5,6],[5,6],[6,3],[6,4],]
V3 2 +( +t[1]^7)/1
[[0,0],[0,0],[1,2],[1,2],[2,1],[2,3],[3,4],[3,4],[4,5],[4,6],[5,1],[5,6],[6,3],[6,5],]
V3 2 +( +t[1]^7)/1
[[0,0],[0,0],[1,2],[1,2],[2,1],[2,3],[3,4],[3,5],[4,1],[4,3],[5,6],[5,6],[6,4],[6,5],]
V3 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,0],[1,2],[1,2],[2,1],[2,3],[3,4],[3,5],[4,1],[4,6],[5,4],[5,6],[6,3],[6,5],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,0],[1,2],[1,2],[2,1],[2,3],[3,4],[3,5],[4,1],[4,6],[5,3],[5,6],[6,4],[6,5],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,0],[1,2],[1,2],[2,1],[2,3],[3,4],[3,5],[4,3],[4,5],[5,6],[5,6],[6,1],[6,4],]
V3 2 +( +t[1]^7)/1
[[0,0],[0,0],[1,2],[1,2],[2,1],[2,3],[3,4],[3,5],[4,5],[4,6],[5,4],[5,6],[6,1],[6,3],]
V2 2 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,2],[1,2],[2,3],[2,3],[3,1],[3,1],[4,5],[4,6],[5,4],[5,6],[6,4],[6,5],]
V4 2 +( +t[1]^7 +3*t[1]^5*t[2] +4*t[1]^4*t[3] +6*t[1]^2*t[2]*t[3] +4*t[1]*t[3]^2)/18
[[0,0],[0,0],[1,2],[1,2],[2,3],[2,3],[3,1],[3,1],[4,5],[4,5],[5,6],[5,6],[6,4],[6,4],]
V7 2 +( +t[1]^7 +4*t[1]^4*t[3] +4*t[1]*t[3]^2 +3*t[1]*t[2]^3 +6*t[1]*t[6])/18
[[0,0],[0,0],[1,2],[1,2],[2,1],[2,3],[3,4],[3,5],[4,3],[4,6],[5,4],[5,6],[6,1],[6,5],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,0],[1,2],[1,2],[2,1],[2,3],[3,4],[3,4],[4,5],[4,5],[5,6],[5,6],[6,1],[6,3],]
V5 2 +( +t[1]^7)/1
[[0,0],[0,0],[1,2],[1,2],[2,1],[2,3],[3,4],[3,4],[4,1],[4,5],[5,6],[5,6],[6,3],[6,5],]
V4 2 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,0],[0,0],[1,2],[1,2],[2,1],[2,3],[3,4],[3,4],[4,3],[4,5],[5,6],[5,6],[6,1],[6,5],]
V4 2 +( +t[1]^7 +2*t[1]*t[3]^2)/3
[[0,0],[0,0],[1,2],[1,2],[2,1],[2,3],[3,1],[3,4],[4,5],[4,6],[5,3],[5,6],[6,4],[6,5],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,0],[1,1],[1,2],[2,3],[2,3],[3,4],[3,4],[4,2],[4,5],[5,6],[5,6],[6,1],[6,5],]
V4 3 +( +t[1]^7)/1
[[0,0],[0,0],[1,2],[1,2],[2,3],[2,3],[3,1],[3,4],[4,5],[4,5],[5,6],[5,6],[6,1],[6,4],]
V5 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,0],[1,2],[1,2],[2,3],[2,4],[3,1],[3,5],[4,1],[4,5],[5,6],[5,6],[6,3],[6,4],]
V3 2 +( +t[1]^7 +t[1]^5*t[2] +t[1]^3*t[2]^2 +t[1]*t[2]^3)/4
[[0,0],[0,0],[1,2],[1,2],[2,3],[2,3],[3,4],[3,5],[4,1],[4,5],[5,6],[5,6],[6,1],[6,4],]
V4 2 +( +t[1]^7)/1
[[0,0],[0,0],[1,2],[1,2],[2,3],[2,4],[3,1],[3,4],[4,5],[4,6],[5,1],[5,6],[6,3],[6,5],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,0],[1,2],[1,2],[2,3],[2,3],[3,4],[3,5],[4,1],[4,6],[5,4],[5,6],[6,1],[6,5],]
V3 2 +( +t[1]^7)/1
[[0,0],[0,0],[1,2],[1,2],[2,3],[2,3],[3,4],[3,5],[4,1],[4,6],[5,1],[5,6],[6,4],[6,5],]
V3 2 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,2],[1,2],[2,3],[2,3],[3,1],[3,4],[4,5],[4,6],[5,1],[5,6],[6,4],[6,5],]
V3 2 +( +t[1]^7)/1
[[0,0],[0,0],[1,2],[1,2],[2,3],[2,3],[3,4],[3,4],[4,5],[4,6],[5,1],[5,6],[6,1],[6,5],]
V4 2 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,0],[1,2],[1,2],[2,3],[2,3],[3,4],[3,4],[4,5],[4,5],[5,6],[5,6],[6,1],[6,1],]
V7 2 +( +t[1]^7 +2*t[1]*t[6] +2*t[1]*t[3]^2 +t[1]*t[2]^3)/6
[[0,0],[0,0],[1,2],[1,2],[2,3],[2,4],[3,1],[3,5],[4,3],[4,5],[5,6],[5,6],[6,1],[6,4],]
V3 2 +( +t[1]^7)/1
[[0,0],[0,0],[1,2],[1,2],[2,3],[2,4],[3,1],[3,5],[4,3],[4,6],[5,4],[5,6],[6,1],[6,5],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,0],[1,2],[1,2],[2,3],[2,4],[3,1],[3,5],[4,3],[4,6],[5,1],[5,6],[6,4],[6,5],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,0],[1,2],[1,2],[2,3],[2,4],[3,1],[3,5],[4,5],[4,6],[5,1],[5,6],[6,3],[6,4],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,0],[1,2],[1,2],[2,3],[2,4],[3,1],[3,5],[4,5],[4,6],[5,3],[5,6],[6,1],[6,4],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,0],[1,2],[1,2],[2,3],[2,4],[3,1],[3,5],[4,1],[4,6],[5,4],[5,6],[6,3],[6,5],]
V2 2 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,0],[0,0],[1,2],[1,2],[2,3],[2,4],[3,1],[3,5],[4,1],[4,6],[5,3],[5,6],[6,4],[6,5],]
V2 2 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,0],[0,0],[1,2],[1,2],[2,3],[2,4],[3,5],[3,5],[4,6],[4,6],[5,1],[5,4],[6,1],[6,3],]
V4 2 +( +t[1]^7 +3*t[1]^3*t[2]^2 +2*t[1]*t[3]^2)/6
[[0,0],[0,0],[1,2],[1,2],[2,3],[2,4],[3,5],[3,6],[4,5],[4,6],[5,1],[5,3],[6,1],[6,4],]
V2 2 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,0],[0,0],[1,2],[1,3],[2,1],[2,3],[3,1],[3,4],[4,5],[4,6],[5,2],[5,6],[6,4],[6,5],]
V1 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,0],[1,2],[1,3],[2,1],[2,3],[3,1],[3,2],[4,5],[4,6],[5,4],[5,6],[6,4],[6,5],]
V1 2 +( +t[1]^7 +6*t[1]^5*t[2] +4*t[1]^4*t[3] +9*t[1]^3*t[2]^2 +12*t[1]^2*t[2]*t[3] +4*t[1]*t[3]^2 +6*t[1]*t[2]^3 +18*t[1]*t[2]*t[4] +12*t[1]*t[6])/72
[[0,0],[0,0],[1,2],[1,3],[2,1],[2,3],[3,4],[3,5],[4,1],[4,6],[5,2],[5,6],[6,4],[6,5],]
V1 2 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,0],[0,0],[1,2],[1,3],[2,1],[2,3],[3,4],[3,5],[4,1],[4,6],[5,4],[5,6],[6,2],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,0],[1,2],[1,3],[2,1],[2,3],[3,4],[3,5],[4,5],[4,6],[5,4],[5,6],[6,1],[6,2],]
V1 2 +( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2 +2*t[1]*t[2]^3 +2*t[1]*t[2]*t[4])/8
[[0,0],[0,0],[1,2],[1,3],[2,1],[2,4],[3,1],[3,5],[4,3],[4,6],[5,2],[5,6],[6,4],[6,5],]
V1 2 +( +t[1]^7 +t[1]^3*t[2]^2 +2*t[1]*t[2]*t[4])/4
[[0,0],[0,0],[1,2],[1,3],[2,1],[2,4],[3,1],[3,5],[4,2],[4,6],[5,4],[5,6],[6,3],[6,5],]
V1 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,0],[1,2],[1,3],[2,1],[2,4],[3,1],[3,5],[4,2],[4,6],[5,3],[5,6],[6,4],[6,5],]
V1 2 +( +t[1]^7 +3*t[1]^3*t[2]^2 +4*t[1]*t[2]^3 +2*t[1]*t[6] +2*t[1]*t[3]^2)/12
[[0,0],[0,0],[1,2],[1,3],[2,1],[2,4],[3,1],[3,4],[4,5],[4,6],[5,2],[5,6],[6,3],[6,5],]
V1 2 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,0],[0,0],[1,2],[1,3],[2,1],[2,4],[3,1],[3,5],[4,3],[4,6],[5,4],[5,6],[6,2],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,0],[1,2],[1,3],[2,1],[2,4],[3,2],[3,5],[4,3],[4,6],[5,4],[5,6],[6,1],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,0],[1,2],[1,3],[2,1],[2,4],[3,2],[3,5],[4,5],[4,6],[5,3],[5,6],[6,1],[6,4],]
V1 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,0],[1,2],[1,3],[2,1],[2,4],[3,4],[3,5],[4,3],[4,6],[5,1],[5,6],[6,2],[6,5],]
V1 2 +( +t[1]^7 +t[1]*t[2]^3 +2*t[1]*t[3]^2 +2*t[1]*t[6])/6
[[0,0],[0,0],[1,2],[1,3],[2,1],[2,4],[3,4],[3,5],[4,3],[4,6],[5,2],[5,6],[6,1],[6,5],]
V1 2 +( +t[1]^7 +t[1]*t[2]^3 +2*t[1]*t[6] +2*t[1]*t[3]^2)/6
[[0,0],[0,0],[1,2],[1,3],[2,1],[2,4],[3,2],[3,5],[4,1],[4,6],[5,4],[5,6],[6,3],[6,5],]
V1 2 +( +t[1]^7 +2*t[1]*t[2]^3 +t[1]^3*t[2]^2)/4
[[0,0],[0,0],[1,2],[1,3],[2,1],[2,4],[3,2],[3,4],[4,5],[4,6],[5,1],[5,6],[6,3],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,0],[1,2],[1,3],[2,4],[2,5],[3,4],[3,5],[4,1],[4,6],[5,1],[5,6],[6,2],[6,3],]
V1 2 +( +t[1]^7 +3*t[1]^5*t[2] +3*t[1]^3*t[2]^2 +8*t[1]*t[3]^2 +8*t[1]*t[6] +t[1]*t[2]^3)/24
[[0,0],[0,0],[1,2],[1,3],[2,3],[2,4],[3,5],[3,6],[4,1],[4,5],[5,2],[5,6],[6,1],[6,4],]
V1 2 +( +t[1]^7 +2*t[1]*t[3]^2)/3
[[0,0],[0,0],[1,2],[1,3],[2,1],[2,4],[3,4],[3,5],[4,5],[4,6],[5,2],[5,6],[6,1],[6,3],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,0],[1,2],[1,3],[2,1],[2,4],[3,5],[3,6],[4,5],[4,6],[5,1],[5,4],[6,2],[6,3],]
V1 2 +( +t[1]^7 +3*t[1]*t[2]^3 +2*t[1]*t[3]^2)/6
[[0,0],[0,0],[1,2],[1,3],[2,3],[2,4],[3,5],[3,6],[4,1],[4,5],[5,1],[5,6],[6,2],[6,4],]
V1 2 +( +t[1]^7 +2*t[1]*t[2]*t[4] +t[1]^3*t[2]^2)/4
[[0,0],[0,0],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,5],[4,6],[5,1],[5,6],[6,1],[6,2],]
V1 2 +( +t[1]^7 +2*t[1]*t[6] +2*t[1]*t[3]^2 +t[1]*t[2]^3)/6
[[0,0],[0,0],[1,2],[1,3],[2,1],[2,4],[3,4],[3,5],[4,5],[4,6],[5,1],[5,6],[6,2],[6,3],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,0],[1,2],[1,2],[2,3],[2,4],[3,4],[3,5],[4,6],[4,6],[5,1],[5,3],[6,1],[6,5],]
V3 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,0],[1,2],[1,2],[2,3],[2,4],[3,1],[3,5],[4,6],[4,6],[5,3],[5,4],[6,1],[6,5],]
V3 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,0],[1,2],[1,2],[2,3],[2,4],[3,4],[3,5],[4,3],[4,6],[5,1],[5,6],[6,1],[6,5],]
V2 2 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,0],[0,0],[1,2],[1,2],[2,3],[2,4],[3,4],[3,5],[4,5],[4,6],[5,1],[5,6],[6,1],[6,3],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,0],[1,2],[1,2],[2,3],[2,4],[3,1],[3,5],[4,5],[4,6],[5,4],[5,6],[6,1],[6,3],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,1],[3,5],[4,4],[4,5],[5,6],[5,6],[6,0],[6,3],]
V2 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,4],[3,4],[4,2],[4,5],[5,6],[5,6],[6,0],[6,5],]
V3 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,1],[3,4],[4,2],[4,5],[5,6],[5,6],[6,4],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,1],[2,3],[2,3],[3,2],[3,4],[4,5],[4,5],[5,6],[5,6],[6,2],[6,4],]
V3 2 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,1],[2,3],[2,3],[3,2],[3,4],[4,2],[4,5],[5,6],[5,6],[6,4],[6,5],]
V2 2 +( +t[1]^7 +t[1]^3*t[2]^2 +t[1]^5*t[2] +t[1]*t[2]^3)/4
[[0,0],[0,1],[1,0],[1,1],[2,3],[2,3],[3,2],[3,2],[4,5],[4,6],[5,4],[5,6],[6,4],[6,5],]
V2 2 +( +t[1]^7 +5*t[1]^5*t[2] +2*t[1]^4*t[3] +7*t[1]^3*t[2]^2 +4*t[1]^2*t[2]*t[3] +3*t[1]*t[2]^3 +2*t[2]^2*t[3])/24
[[0,0],[0,1],[1,0],[1,1],[2,3],[2,3],[3,2],[3,2],[4,5],[4,5],[5,6],[5,6],[6,4],[6,4],]
V5 2 +( +t[1]^7 +2*t[1]^4*t[3] +2*t[1]^5*t[2] +4*t[1]^2*t[2]*t[3] +t[1]^3*t[2]^2 +2*t[2]^2*t[3])/12
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,4],[3,5],[4,5],[4,6],[5,4],[5,6],[6,2],[6,3],]
V0 3 +( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2)/4
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,4],[3,5],[4,3],[4,6],[5,4],[5,6],[6,2],[6,5],]
V0 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,4],[3,5],[4,3],[4,6],[5,5],[5,6],[6,2],[6,4],]
V0 4 +( +t[1]^7 +t[1]^3*t[2]^2 +t[1]^5*t[2] +t[1]*t[2]^3)/4
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,4],[3,5],[4,3],[4,5],[5,6],[5,6],[6,2],[6,4],]
V1 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,4],[3,5],[4,2],[4,6],[5,4],[5,6],[6,3],[6,5],]
V0 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,4],[3,5],[4,2],[4,6],[5,4],[5,5],[6,3],[6,6],]
V0 5 +( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2)/4
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,4],[3,5],[4,2],[4,6],[5,3],[5,6],[6,4],[6,5],]
V0 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,4],[3,5],[4,2],[4,6],[5,3],[5,4],[6,5],[6,6],]
V0 4 +( +t[1]^7 +t[1]^3*t[2]^2 +t[1]^5*t[2] +t[1]*t[2]^3)/4
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,4],[3,5],[4,2],[4,5],[5,6],[5,6],[6,3],[6,4],]
V1 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,4],[3,4],[4,2],[4,5],[5,6],[5,6],[6,3],[6,5],]
V2 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,3],[3,4],[4,5],[4,6],[5,2],[5,6],[6,4],[6,5],]
V0 4 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,4],[3,4],[4,2],[4,3],[5,6],[5,6],[6,5],[6,5],]
V3 3 +( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2)/4
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,3],[3,4],[4,5],[4,6],[5,2],[5,4],[6,5],[6,6],]
V0 5 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,4],[3,4],[4,3],[4,5],[5,6],[5,6],[6,2],[6,5],]
V2 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,4],[3,4],[4,5],[4,5],[5,2],[5,6],[6,3],[6,6],]
V2 4 +( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2)/4
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,4],[3,4],[4,5],[4,6],[5,2],[5,3],[6,5],[6,6],]
V1 4 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,4],[3,4],[4,5],[4,6],[5,2],[5,6],[6,3],[6,5],]
V1 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,4],[3,5],[4,2],[4,3],[5,6],[5,6],[6,4],[6,5],]
V1 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,4],[3,5],[4,2],[4,5],[5,3],[5,6],[6,4],[6,6],]
V0 4 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,4],[3,5],[4,2],[4,5],[5,4],[5,6],[6,3],[6,6],]
V0 4 +( +t[1]^7 +t[1]^3*t[2]^2 +t[1]^5*t[2] +t[1]*t[2]^3)/4
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,4],[3,4],[4,5],[4,5],[5,6],[5,6],[6,2],[6,3],]
V3 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,3],[3,4],[4,5],[4,5],[5,6],[5,6],[6,2],[6,4],]
V2 4 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,3],[3,4],[4,2],[4,5],[5,6],[5,6],[6,4],[6,5],]
V1 4 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,3],[3,4],[4,2],[4,5],[5,5],[5,6],[6,4],[6,6],]
V0 6 +( +t[1]^7 +t[1]^3*t[2]^2 +t[1]^5*t[2] +t[1]*t[2]^3)/4
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,3],[3,4],[4,2],[4,4],[5,6],[5,6],[6,5],[6,5],]
V2 5 +( +t[1]^7 +2*t[1]^5*t[2] +2*t[1]^4*t[3] +4*t[1]^2*t[2]*t[3] +t[1]^3*t[2]^2 +2*t[2]^2*t[3])/12
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,3],[3,4],[4,5],[4,5],[5,2],[5,6],[6,4],[6,6],]
V1 5 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,3],[3,4],[4,4],[4,5],[5,6],[5,6],[6,2],[6,5],]
V1 5 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,3],[3,4],[4,4],[4,5],[5,5],[5,6],[6,2],[6,6],]
V0 7 +( +t[1]^7 +4*t[1]^2*t[5] +t[1]^5*t[2] +4*t[2]*t[5])/10
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,2],[3,4],[4,5],[4,6],[5,3],[5,6],[6,4],[6,5],]
V0 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,2],[3,4],[4,5],[4,6],[5,3],[5,4],[6,5],[6,6],]
V0 4 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,2],[3,4],[4,5],[4,5],[5,6],[5,6],[6,3],[6,4],]
V2 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,2],[3,4],[4,3],[4,5],[5,6],[5,6],[6,4],[6,5],]
V1 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,2],[3,4],[4,3],[4,5],[5,5],[5,6],[6,4],[6,6],]
V0 5 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,2],[3,3],[4,4],[4,5],[5,6],[5,6],[6,4],[6,5],]
V1 5 +( +t[1]^7 +2*t[1]^5*t[2] +3*t[1]^3*t[2]^2 +2*t[1]^3*t[4])/8
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,2],[3,3],[4,5],[4,5],[5,6],[5,6],[6,4],[6,4],]
V3 4 +( +t[1]^7 +2*t[1]^4*t[3] +2*t[1]^5*t[2] +4*t[1]^2*t[2]*t[3] +3*t[1]^3*t[2]^2 +6*t[2]^2*t[3] +2*t[1]^3*t[4] +4*t[3]*t[4])/24
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,2],[3,3],[4,4],[4,5],[5,4],[5,6],[6,5],[6,6],]
V0 6 +( +t[1]^7 +3*t[1]^5*t[2] +5*t[1]^3*t[2]^2 +3*t[1]*t[2]^3 +2*t[1]^3*t[4] +2*t[1]*t[2]*t[4])/16
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,2],[3,3],[4,4],[4,5],[5,5],[5,6],[6,4],[6,6],]
V0 7 +( +t[1]^7 +2*t[1]^4*t[3] +2*t[1]^5*t[2] +4*t[1]^2*t[2]*t[3] +3*t[1]^3*t[2]^2 +6*t[2]^2*t[3] +2*t[1]^3*t[4] +4*t[3]*t[4])/24
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,2],[3,4],[4,3],[4,5],[5,4],[5,6],[6,5],[6,6],]
V0 4 +( +t[1]^7 +t[1]^3*t[2]^2 +t[1]^5*t[2] +t[1]*t[2]^3)/4
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,2],[3,4],[4,3],[4,4],[5,6],[5,6],[6,5],[6,5],]
V2 4 +( +t[1]^7 +3*t[1]^5*t[2] +3*t[1]^3*t[2]^2 +t[1]*t[2]^3)/8
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,2],[3,3],[4,5],[4,6],[5,4],[5,6],[6,4],[6,5],]
V0 4 +( +t[1]^7 +5*t[1]^5*t[2] +2*t[1]^4*t[3] +9*t[1]^3*t[2]^2 +4*t[1]^2*t[2]*t[3] +9*t[1]*t[2]^3 +6*t[2]^2*t[3] +2*t[1]^3*t[4] +6*t[1]*t[2]*t[4] +4*t[3]*t[4])/48
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,2],[3,4],[4,4],[4,5],[5,3],[5,6],[6,5],[6,6],]
V0 5 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,2],[3,4],[4,4],[4,5],[5,6],[5,6],[6,3],[6,5],]
V1 4 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,2],[3,4],[4,4],[4,5],[5,5],[5,6],[6,3],[6,6],]
V0 6 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,2],[3,4],[4,5],[4,5],[5,3],[5,6],[6,4],[6,6],]
V1 4 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,1],[2,2],[2,3],[3,2],[3,4],[4,5],[4,5],[5,4],[5,6],[6,3],[6,6],]
V1 4 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,1],[2,3],[2,3],[3,4],[3,5],[4,2],[4,5],[5,6],[5,6],[6,2],[6,4],]
V2 2 +( +t[1]^7 +t[1]^3*t[2]^2 +t[1]^5*t[2] +t[1]*t[2]^3)/4
[[0,0],[0,1],[1,0],[1,1],[2,3],[2,3],[3,2],[3,4],[4,5],[4,6],[5,2],[5,6],[6,4],[6,5],]
V1 2 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,1],[2,3],[2,3],[3,4],[3,4],[4,5],[4,6],[5,2],[5,6],[6,2],[6,5],]
V2 2 +( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2)/4
[[0,0],[0,1],[1,0],[1,1],[2,3],[2,3],[3,4],[3,4],[4,5],[4,5],[5,6],[5,6],[6,2],[6,2],]
V5 2 +( +t[1]^7 +4*t[1]^2*t[5] +t[1]^5*t[2] +4*t[2]*t[5])/10
[[0,0],[0,1],[1,0],[1,1],[2,3],[2,3],[3,4],[3,5],[4,2],[4,6],[5,2],[5,6],[6,4],[6,5],]
V1 2 +( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2)/4
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,2],[3,4],[4,5],[4,5],[5,6],[5,6],[6,3],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,2],[3,4],[4,5],[4,6],[5,3],[5,4],[6,5],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,2],[3,4],[4,5],[4,6],[5,3],[5,5],[6,4],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,3],[3,4],[4,2],[4,5],[5,5],[5,6],[6,4],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,3],[3,4],[4,2],[4,5],[5,4],[5,6],[6,5],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,3],[3,4],[4,2],[4,4],[5,6],[5,6],[6,5],[6,5],]
V2 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,2],[3,4],[4,5],[4,6],[5,3],[5,6],[6,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,2],[3,4],[4,5],[4,5],[5,3],[5,6],[6,4],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,2],[3,4],[4,4],[4,5],[5,3],[5,6],[6,5],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,2],[3,4],[4,4],[4,5],[5,5],[5,6],[6,3],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,2],[3,4],[4,4],[4,5],[5,6],[5,6],[6,3],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,2],[3,4],[4,5],[4,5],[5,4],[5,6],[6,3],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,2],[3,3],[3,4],[4,5],[4,5],[5,6],[5,6],[6,3],[6,4],]
V2 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,2],[3,4],[3,4],[4,5],[4,6],[5,3],[5,6],[6,3],[6,5],]
V1 2 +( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2)/4
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,2],[3,4],[3,5],[4,3],[4,6],[5,4],[5,6],[6,3],[6,5],]
V0 2 +( +t[1]^7 +t[1]^3*t[2]^2 +2*t[1]^3*t[4] +t[1]^5*t[2] +t[1]*t[2]^3 +2*t[1]*t[2]*t[4])/8
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,2],[3,3],[4,4],[4,5],[5,5],[5,6],[6,4],[6,6],]
V0 5 +( +t[1]^7 +2*t[1]^4*t[3] +t[1]^3*t[2]^2 +2*t[2]^2*t[3])/6
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,2],[3,4],[3,5],[4,3],[4,6],[5,3],[5,6],[6,4],[6,5],]
V0 2 +( +t[1]^7 +3*t[1]^5*t[2] +5*t[1]^3*t[2]^2 +2*t[1]^3*t[4] +3*t[1]*t[2]^3 +2*t[1]*t[2]*t[4])/16
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,2],[3,4],[4,3],[4,5],[5,5],[5,6],[6,4],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,2],[3,4],[4,3],[4,5],[5,4],[5,6],[6,5],[6,6],]
V0 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,2],[3,4],[4,3],[4,4],[5,6],[5,6],[6,5],[6,5],]
V2 2 +( +t[1]^7 +t[1]^5*t[2] +t[1]^3*t[2]^2 +t[1]*t[2]^3)/4
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,2],[3,3],[4,5],[4,5],[5,6],[5,6],[6,4],[6,4],]
V3 2 +( +t[1]^7 +2*t[1]^4*t[3] +t[1]^3*t[2]^2 +2*t[2]^2*t[3])/6
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,2],[3,3],[4,5],[4,6],[5,4],[5,6],[6,4],[6,5],]
V0 2 +( +t[1]^7 +3*t[1]^5*t[2] +2*t[1]^4*t[3] +t[1]^3*t[2]^2 +3*t[1]*t[2]^3 +2*t[2]^2*t[3])/12
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,2],[3,3],[4,4],[4,5],[5,6],[5,6],[6,4],[6,5],]
V1 3 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,2],[3,4],[3,4],[4,3],[4,5],[5,6],[5,6],[6,3],[6,5],]
V2 2 +( +t[1]^7 +t[1]^3*t[2]^2 +t[1]^5*t[2] +t[1]*t[2]^3)/4
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,2],[3,4],[3,4],[4,5],[4,5],[5,6],[5,6],[6,3],[6,3],]
V4 2 +( +t[1]^7 +2*t[1]^3*t[4] +t[1]^3*t[2]^2 +t[1]^5*t[2] +2*t[1]*t[2]*t[4] +t[1]*t[2]^3)/8
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,2],[3,4],[3,4],[4,3],[4,3],[5,6],[5,6],[6,5],[6,5],]
V4 2 +( +t[1]^7 +3*t[1]^5*t[2] +5*t[1]^3*t[2]^2 +2*t[1]^3*t[4] +3*t[1]*t[2]^3 +2*t[1]*t[2]*t[4])/16
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,2],[3,3],[3,4],[4,5],[4,6],[5,3],[5,6],[6,4],[6,5],]
V0 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,2],[3,3],[3,4],[4,5],[4,6],[5,3],[5,4],[6,5],[6,6],]
V0 4 +( +t[1]^7 +t[1]^3*t[2]^2 +t[1]^5*t[2] +t[1]*t[2]^3)/4
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,2],[3,3],[3,4],[4,3],[4,5],[5,6],[5,6],[6,4],[6,5],]
V1 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,2],[3,3],[3,4],[4,3],[4,5],[5,5],[5,6],[6,4],[6,6],]
V0 5 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,2],[3,3],[3,4],[4,3],[4,5],[5,4],[5,6],[6,5],[6,6],]
V0 4 +( +t[1]^7 +t[1]^3*t[2]^2 +t[1]^5*t[2] +t[1]*t[2]^3)/4
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,2],[3,3],[3,4],[4,5],[4,5],[5,3],[5,6],[6,4],[6,6],]
V1 4 +( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2)/4
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,2],[3,3],[3,4],[4,4],[4,5],[5,6],[5,6],[6,3],[6,5],]
V1 4 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,2],[3,3],[3,4],[4,4],[4,5],[5,5],[5,6],[6,3],[6,6],]
V0 6 +( +t[1]^7 +2*t[1]^3*t[4] +t[1]^3*t[2]^2 +t[1]^5*t[2] +2*t[1]*t[2]*t[4] +t[1]*t[2]^3)/8
[[0,0],[0,1],[1,0],[1,1],[2,3],[2,4],[3,2],[3,5],[4,3],[4,6],[5,4],[5,6],[6,2],[6,5],]
V0 2 +( +t[1]^7 +t[1]^3*t[2]^2 +t[1]^5*t[2] +t[1]*t[2]^3)/4
[[0,0],[0,1],[1,0],[1,1],[2,3],[2,4],[3,2],[3,4],[4,5],[4,6],[5,2],[5,6],[6,3],[6,5],]
V0 2 +( +t[1]^7 +t[1]^3*t[2]^2 +t[1]^5*t[2] +t[1]*t[2]^3)/4
[[0,0],[0,1],[1,0],[1,1],[2,3],[2,4],[3,2],[3,5],[4,2],[4,6],[5,3],[5,6],[6,4],[6,5],]
V0 2 +( +t[1]^7 +5*t[1]^3*t[2]^2 +4*t[1]^2*t[5] +t[1]^5*t[2] +5*t[1]*t[2]^3 +4*t[2]*t[5])/20
[[0,0],[0,1],[1,0],[1,1],[2,3],[2,4],[3,2],[3,5],[4,2],[4,6],[5,4],[5,6],[6,3],[6,5],]
V0 2 +( +t[1]^7 +t[1]^3*t[2]^2 +t[1]^5*t[2] +t[1]*t[2]^3)/4
[[0,0],[0,1],[1,0],[1,1],[2,3],[2,4],[3,4],[3,5],[4,5],[4,6],[5,2],[5,6],[6,2],[6,3],]
V0 2 +( +t[1]^7 +4*t[1]^2*t[5] +t[1]^5*t[2] +4*t[2]*t[5])/10
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,2],[3,4],[4,3],[4,5],[5,6],[5,6],[6,4],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,1],[2,3],[2,3],[3,4],[3,5],[4,2],[4,6],[5,4],[5,6],[6,2],[6,5],]
V1 2 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,3],[3,4],[4,5],[4,5],[5,6],[5,6],[6,2],[6,4],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,3],[3,4],[4,5],[4,6],[5,2],[5,4],[6,5],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,3],[3,4],[4,5],[4,6],[5,2],[5,6],[6,4],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,3],[3,4],[4,5],[4,6],[5,2],[5,5],[6,4],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,3],[3,4],[4,5],[4,5],[5,2],[5,6],[6,4],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,3],[3,4],[4,5],[4,5],[5,4],[5,6],[6,2],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,3],[3,4],[4,4],[4,5],[5,2],[5,6],[6,5],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,3],[3,4],[4,4],[4,5],[5,5],[5,6],[6,2],[6,6],]
V0 5 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,3],[3,4],[4,4],[4,5],[5,6],[5,6],[6,2],[6,5],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,4],[4,2],[4,3],[5,6],[5,6],[6,5],[6,5],]
V3 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,4],[4,2],[4,5],[5,5],[5,6],[6,3],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,4],[4,2],[4,5],[5,3],[5,6],[6,5],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,5],[4,2],[4,5],[5,6],[5,6],[6,3],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,5],[4,2],[4,6],[5,4],[5,6],[6,3],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,5],[4,2],[4,6],[5,4],[5,5],[6,3],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,5],[4,2],[4,6],[5,3],[5,4],[6,5],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,5],[4,2],[4,6],[5,3],[5,5],[6,4],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,5],[4,2],[4,6],[5,3],[5,6],[6,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,5],[4,2],[4,6],[5,5],[5,6],[6,3],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,5],[4,3],[4,4],[5,5],[5,6],[6,2],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,5],[4,2],[4,5],[5,3],[5,6],[6,4],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,5],[4,2],[4,5],[5,4],[5,6],[6,3],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,5],[4,3],[4,4],[5,6],[5,6],[6,2],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,5],[4,3],[4,5],[5,6],[5,6],[6,2],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,5],[4,3],[4,5],[5,4],[5,6],[6,2],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,5],[4,3],[4,6],[5,4],[5,5],[6,2],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,5],[4,3],[4,6],[5,4],[5,6],[6,2],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,5],[4,3],[4,6],[5,5],[5,6],[6,2],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,5],[4,4],[4,5],[5,6],[5,6],[6,2],[6,3],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,1],[3,4],[4,3],[4,5],[5,6],[5,6],[6,4],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,1],[3,4],[4,3],[4,5],[5,5],[5,6],[6,4],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,1],[3,4],[4,3],[4,4],[5,6],[5,6],[6,5],[6,5],]
V2 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,1],[3,3],[4,5],[4,6],[5,4],[5,6],[6,4],[6,5],]
V0 3 +( +t[1]^7 +3*t[1]^5*t[2] +2*t[1]^4*t[3])/6
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,1],[3,3],[4,4],[4,5],[5,6],[5,6],[6,4],[6,5],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,1],[3,3],[4,4],[4,5],[5,5],[5,6],[6,4],[6,6],]
V0 6 +( +t[1]^7 +2*t[1]^4*t[3])/3
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,1],[3,3],[4,5],[4,5],[5,6],[5,6],[6,4],[6,4],]
V3 3 +( +t[1]^7 +2*t[1]^4*t[3])/3
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,5],[4,5],[4,6],[5,4],[5,6],[6,2],[6,3],]
V0 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,5],[4,4],[4,6],[5,5],[5,6],[6,2],[6,3],]
V0 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,1],[3,4],[4,4],[4,5],[5,3],[5,6],[6,5],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,1],[3,4],[4,4],[4,5],[5,6],[5,6],[6,3],[6,5],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,1],[3,4],[4,4],[4,5],[5,5],[5,6],[6,3],[6,6],]
V0 5 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,4],[4,5],[4,5],[5,3],[5,6],[6,2],[6,6],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,4],[4,5],[4,5],[5,2],[5,6],[6,3],[6,6],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,4],[4,3],[4,5],[5,6],[5,6],[6,2],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,4],[4,3],[4,5],[5,5],[5,6],[6,2],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,4],[4,3],[4,5],[5,2],[5,6],[6,5],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,4],[4,5],[4,6],[5,2],[5,3],[6,5],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,4],[4,5],[4,6],[5,2],[5,5],[6,3],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,4],[4,5],[4,6],[5,2],[5,6],[6,3],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,5],[4,2],[4,3],[5,6],[5,6],[6,4],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,5],[4,2],[4,4],[5,5],[5,6],[6,3],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,5],[4,2],[4,3],[5,5],[5,6],[6,4],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,5],[4,2],[4,3],[5,4],[5,6],[6,5],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,4],[4,5],[4,5],[5,6],[5,6],[6,2],[6,3],]
V3 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,5],[4,2],[4,4],[5,6],[5,6],[6,3],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,3],[3,4],[4,5],[4,5],[5,6],[5,6],[6,1],[6,4],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,4],[4,5],[4,6],[5,1],[5,3],[6,5],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,4],[4,1],[4,5],[5,6],[5,6],[6,3],[6,5],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,4],[4,3],[4,5],[5,6],[5,6],[6,1],[6,5],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,4],[4,3],[4,5],[5,1],[5,6],[6,5],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,4],[4,3],[4,5],[5,5],[5,6],[6,1],[6,6],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,4],[4,5],[4,5],[5,1],[5,6],[6,3],[6,6],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,4],[4,1],[4,5],[5,3],[5,6],[6,5],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,3],[3,4],[4,5],[4,6],[5,1],[5,6],[6,4],[6,5],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,4],[4,1],[4,3],[5,6],[5,6],[6,5],[6,5],]
V3 2 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,3],[3,4],[4,5],[4,6],[5,1],[5,4],[6,5],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,3],[3,4],[4,5],[4,6],[5,1],[5,5],[6,4],[6,6],]
V0 5 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,4],[4,1],[4,5],[5,5],[5,6],[6,3],[6,6],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,4],[4,5],[4,5],[5,6],[5,6],[6,1],[6,3],]
V3 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,4],[4,5],[4,5],[5,3],[5,6],[6,1],[6,6],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,5],[4,1],[4,5],[5,6],[5,6],[6,3],[6,4],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,1],[3,4],[4,2],[4,5],[5,5],[5,6],[6,4],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,1],[3,2],[4,5],[4,5],[5,6],[5,6],[6,4],[6,4],]
V4 1 +( +t[1]^7 +2*t[1]^4*t[3])/3
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,1],[3,2],[4,5],[4,6],[5,4],[5,6],[6,4],[6,5],]
V1 1 +( +t[1]^7 +3*t[1]^5*t[2] +2*t[1]^4*t[3])/6
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,1],[3,4],[4,2],[4,4],[5,6],[5,6],[6,5],[6,5],]
V3 2 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,5],[4,4],[4,5],[5,6],[5,6],[6,1],[6,3],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,1],[3,2],[4,4],[4,5],[5,5],[5,6],[6,4],[6,6],]
V1 4 +( +t[1]^7 +2*t[1]^4*t[3])/3
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,5],[4,5],[4,6],[5,4],[5,6],[6,1],[6,3],]
V0 2 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,5],[4,4],[4,6],[5,5],[5,6],[6,1],[6,3],]
V0 4 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,5],[4,3],[4,4],[5,6],[5,6],[6,1],[6,5],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,5],[4,1],[4,6],[5,4],[5,6],[6,3],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,5],[4,1],[4,6],[5,3],[5,4],[6,5],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,5],[4,1],[4,6],[5,3],[5,5],[6,4],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,5],[4,1],[4,6],[5,4],[5,5],[6,3],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,5],[4,1],[4,6],[5,3],[5,6],[6,4],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,5],[4,1],[4,6],[5,5],[5,6],[6,3],[6,4],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,5],[4,3],[4,5],[5,6],[5,6],[6,1],[6,4],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,5],[4,3],[4,6],[5,4],[5,5],[6,1],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,5],[4,3],[4,5],[5,4],[5,6],[6,1],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,5],[4,3],[4,6],[5,4],[5,6],[6,1],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,5],[4,3],[4,6],[5,5],[5,6],[6,1],[6,4],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,1],[3,2],[4,4],[4,5],[5,6],[5,6],[6,4],[6,5],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,5],[4,1],[4,4],[5,6],[5,6],[6,3],[6,5],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,5],[4,1],[4,4],[5,5],[5,6],[6,3],[6,6],]
V0 5 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,5],[4,1],[4,5],[5,3],[5,6],[6,4],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,5],[4,1],[4,5],[5,4],[5,6],[6,3],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,4],[4,5],[4,6],[5,1],[5,6],[6,3],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,4],[4,5],[4,6],[5,1],[5,5],[6,3],[6,6],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,5],[4,1],[4,3],[5,4],[5,6],[6,5],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,5],[4,1],[4,3],[5,5],[5,6],[6,4],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,5],[4,1],[4,3],[5,6],[5,6],[6,4],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,3],[3,4],[4,1],[4,5],[5,6],[5,6],[6,4],[6,5],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,3],[3,4],[4,1],[4,5],[5,5],[5,6],[6,4],[6,6],]
V0 5 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,3],[3,4],[4,1],[4,4],[5,6],[5,6],[6,5],[6,5],]
V2 4 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,3],[3,4],[4,5],[4,5],[5,1],[5,6],[6,4],[6,6],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,3],[3,4],[4,5],[4,5],[5,4],[5,6],[6,1],[6,6],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,3],[3,4],[4,4],[4,5],[5,1],[5,6],[6,5],[6,6],]
V0 5 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,3],[3,4],[4,4],[4,5],[5,5],[5,6],[6,1],[6,6],]
V0 6 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,3],[3,4],[4,4],[4,5],[5,6],[5,6],[6,1],[6,5],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,1],[3,4],[4,5],[4,6],[5,3],[5,4],[6,5],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,1],[3,4],[4,5],[4,6],[5,3],[5,5],[6,4],[6,6],]
V0 4 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,1],[3,4],[4,5],[4,6],[5,3],[5,6],[6,4],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,1],[3,4],[4,5],[4,5],[5,4],[5,6],[6,3],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,1],[3,4],[4,5],[4,5],[5,6],[5,6],[6,3],[6,4],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,1],[3,4],[4,5],[4,5],[5,3],[5,6],[6,4],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,4],[4,2],[4,5],[5,6],[5,6],[6,3],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,3],[3,4],[4,2],[4,5],[5,6],[5,6],[6,4],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,0],[3,4],[4,5],[4,5],[5,6],[5,6],[6,2],[6,4],]
V3 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,0],[3,4],[4,5],[4,5],[5,2],[5,6],[6,4],[6,6],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,0],[3,4],[4,4],[4,5],[5,6],[5,6],[6,2],[6,5],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,0],[3,4],[4,5],[4,5],[5,4],[5,6],[6,2],[6,6],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,2],[3,4],[4,0],[4,5],[5,6],[5,6],[6,4],[6,5],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,2],[3,4],[4,5],[4,5],[5,0],[5,6],[6,4],[6,6],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,2],[3,4],[4,4],[4,5],[5,6],[5,6],[6,0],[6,5],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,0],[3,4],[4,5],[4,6],[5,2],[5,4],[6,5],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,0],[3,4],[4,5],[4,6],[5,2],[5,6],[6,4],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,4],[3,4],[4,0],[4,2],[5,6],[5,6],[6,5],[6,5],]
V4 2 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,2],[3,4],[4,5],[4,6],[5,0],[5,4],[6,5],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,2],[3,4],[4,5],[4,6],[5,0],[5,6],[6,4],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,4],[3,4],[4,0],[4,5],[5,6],[5,6],[6,2],[6,5],]
V3 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,4],[3,4],[4,0],[4,5],[5,5],[5,6],[6,2],[6,6],]
V2 4 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,2],[3,4],[4,5],[4,5],[5,6],[5,6],[6,0],[6,4],]
V3 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,0],[3,4],[4,2],[4,5],[5,6],[5,6],[6,4],[6,5],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,4],[3,5],[4,2],[4,5],[5,6],[5,6],[6,0],[6,4],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,4],[3,5],[4,0],[4,2],[5,6],[5,6],[6,4],[6,5],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,4],[3,5],[4,0],[4,5],[5,2],[5,6],[6,4],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,4],[3,5],[4,0],[4,5],[5,4],[5,6],[6,2],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,4],[3,4],[4,5],[4,5],[5,6],[5,6],[6,0],[6,2],]
V4 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,4],[3,4],[4,5],[4,5],[5,0],[5,6],[6,2],[6,6],]
V3 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,4],[3,5],[4,0],[4,2],[5,5],[5,6],[6,4],[6,6],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,4],[3,4],[4,5],[4,6],[5,0],[5,6],[6,2],[6,5],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,4],[3,4],[4,5],[4,6],[5,0],[5,2],[6,5],[6,6],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,4],[3,5],[4,0],[4,6],[5,2],[5,4],[6,5],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,4],[3,5],[4,2],[4,4],[5,6],[5,6],[6,0],[6,5],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,4],[3,5],[4,0],[4,6],[5,4],[5,6],[6,2],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,4],[3,5],[4,0],[4,6],[5,4],[5,5],[6,2],[6,6],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,4],[3,5],[4,0],[4,6],[5,5],[5,6],[6,2],[6,4],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,4],[3,5],[4,0],[4,6],[5,2],[5,6],[6,4],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,4],[3,5],[4,0],[4,5],[5,6],[5,6],[6,2],[6,4],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,2],[4,3],[4,5],[5,6],[5,6],[6,4],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,2],[4,3],[4,4],[5,6],[5,6],[6,5],[6,5],]
V2 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,2],[4,4],[4,5],[5,6],[5,6],[6,3],[6,5],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,2],[4,5],[4,5],[5,4],[5,6],[6,3],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,2],[4,5],[4,5],[5,3],[5,6],[6,4],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,4],[3,5],[4,5],[4,6],[5,4],[5,6],[6,0],[6,2],]
V1 2 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,4],[3,5],[4,4],[4,6],[5,5],[5,6],[6,0],[6,2],]
V1 4 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,4],[3,5],[4,2],[4,6],[5,4],[5,6],[6,0],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,4],[3,5],[4,2],[4,6],[5,5],[5,6],[6,0],[6,4],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,4],[3,5],[4,4],[4,5],[5,6],[5,6],[6,0],[6,2],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,5],[3,5],[4,6],[4,6],[5,0],[5,2],[6,3],[6,4],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,4],[3,5],[4,6],[4,6],[5,2],[5,5],[6,0],[6,3],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,4],[3,5],[4,6],[4,6],[5,0],[5,3],[6,2],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,4],[3,5],[4,6],[4,6],[5,2],[5,3],[6,0],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,4],[3,5],[4,6],[4,6],[5,0],[5,2],[6,3],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,6],[4,6],[5,4],[5,5],[6,2],[6,3],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,2],[3,4],[4,3],[4,5],[5,6],[5,6],[6,0],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[4,3],[4,4],[5,6],[5,6],[6,0],[6,5],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[4,3],[4,5],[5,0],[5,6],[6,4],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,2],[3,4],[4,5],[4,6],[5,0],[5,3],[6,5],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,2],[3,4],[4,5],[4,6],[5,0],[5,6],[6,3],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,2],[3,4],[4,5],[4,5],[5,0],[5,6],[6,3],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,2],[3,4],[4,5],[4,5],[5,6],[5,6],[6,0],[6,3],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[4,6],[4,6],[5,0],[5,4],[6,3],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[4,4],[4,5],[5,6],[5,6],[6,0],[6,3],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[4,3],[4,6],[5,4],[5,6],[6,0],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[4,3],[4,6],[5,5],[5,6],[6,0],[6,4],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[4,4],[4,5],[5,0],[5,6],[6,3],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[4,3],[4,6],[5,0],[5,4],[6,5],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[4,3],[4,6],[5,0],[5,6],[6,4],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[4,6],[4,6],[5,0],[5,3],[6,4],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[4,5],[4,6],[5,0],[5,6],[6,3],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[4,5],[4,6],[5,3],[5,6],[6,0],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[4,4],[4,6],[5,5],[5,6],[6,0],[6,3],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[4,4],[4,6],[5,0],[5,6],[6,3],[6,5],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[4,4],[4,6],[5,0],[5,3],[6,5],[6,6],]
V0 4 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[4,4],[4,6],[5,3],[5,6],[6,0],[6,5],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[4,5],[4,6],[5,0],[5,4],[6,3],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[4,5],[4,6],[5,4],[5,6],[6,0],[6,3],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[4,6],[4,6],[5,3],[5,4],[6,0],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[4,6],[4,6],[5,4],[5,5],[6,0],[6,3],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,3],[3,4],[4,5],[4,5],[5,0],[5,6],[6,2],[6,6],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,3],[3,4],[4,5],[4,5],[5,6],[5,6],[6,0],[6,2],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,3],[3,4],[4,5],[4,6],[5,0],[5,2],[6,5],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,3],[3,5],[4,4],[4,5],[5,6],[5,6],[6,0],[6,2],]
V1 4 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,3],[3,5],[4,4],[4,6],[5,0],[5,6],[6,2],[6,5],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,3],[3,4],[4,5],[4,6],[5,0],[5,6],[6,2],[6,5],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,3],[3,5],[4,4],[4,5],[5,0],[5,6],[6,2],[6,6],]
V0 5 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,3],[3,5],[4,5],[4,6],[5,2],[5,6],[6,0],[6,4],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,3],[3,5],[4,5],[4,6],[5,0],[5,6],[6,2],[6,4],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,3],[3,5],[4,5],[4,6],[5,4],[5,6],[6,0],[6,2],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,3],[3,5],[4,5],[4,6],[5,0],[5,4],[6,2],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[4,3],[4,5],[5,6],[5,6],[6,0],[6,4],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,3],[3,5],[4,6],[4,6],[5,0],[5,4],[6,2],[6,5],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,3],[3,5],[4,6],[4,6],[5,2],[5,4],[6,0],[6,5],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,4],[3,5],[4,3],[4,5],[5,6],[5,6],[6,0],[6,2],]
V1 2 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,4],[3,5],[4,3],[4,5],[5,0],[5,6],[6,2],[6,6],]
V0 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,4],[3,5],[4,3],[4,6],[5,0],[5,2],[6,5],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,4],[3,5],[4,3],[4,6],[5,0],[5,6],[6,2],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,4],[3,5],[4,5],[4,6],[5,2],[5,6],[6,0],[6,3],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,4],[3,5],[4,5],[4,6],[5,3],[5,6],[6,0],[6,2],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,4],[3,5],[4,5],[4,6],[5,0],[5,3],[6,2],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,4],[3,5],[4,5],[4,6],[5,0],[5,6],[6,2],[6,3],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,4],[3,5],[4,5],[4,6],[5,0],[5,2],[6,3],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,3],[3,5],[4,6],[4,6],[5,0],[5,2],[6,4],[6,5],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,6],[4,6],[5,3],[5,4],[6,2],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,6],[4,6],[5,2],[5,5],[6,3],[6,4],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,6],[4,6],[5,2],[5,3],[6,4],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,5],[4,6],[5,3],[5,4],[6,2],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,5],[4,6],[5,3],[5,6],[6,2],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,5],[4,6],[5,4],[5,6],[6,2],[6,3],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,5],[4,6],[5,2],[5,6],[6,3],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,5],[4,6],[5,2],[5,4],[6,3],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,4],[4,6],[5,3],[5,6],[6,2],[6,5],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,4],[4,6],[5,5],[5,6],[6,2],[6,3],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,4],[4,6],[5,2],[5,6],[6,3],[6,5],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,4],[4,6],[5,2],[5,5],[6,3],[6,6],]
V0 5 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,4],[4,5],[5,6],[5,6],[6,2],[6,3],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,3],[4,4],[5,6],[5,6],[6,2],[6,5],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,2],[4,6],[5,4],[5,6],[6,3],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,2],[4,6],[5,5],[5,6],[6,3],[6,4],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,2],[4,6],[5,3],[5,4],[6,5],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,2],[4,6],[5,3],[5,6],[6,4],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,2],[4,6],[5,4],[5,5],[6,3],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,3],[4,4],[5,5],[5,6],[6,2],[6,6],]
V0 5 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,3],[4,5],[5,2],[5,6],[6,4],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,3],[4,5],[5,4],[5,6],[6,2],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,3],[4,5],[5,6],[5,6],[6,2],[6,4],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,3],[4,6],[5,4],[5,6],[6,2],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,3],[4,6],[5,2],[5,4],[6,5],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,3],[4,6],[5,4],[5,5],[6,2],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,3],[4,6],[5,2],[5,6],[6,4],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,4],[4,5],[5,2],[5,6],[6,3],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,3],[4,6],[5,5],[5,6],[6,2],[6,4],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,4],[4,5],[5,3],[5,6],[6,2],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,4],[4,5],[4,5],[5,3],[5,6],[6,2],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,4],[4,5],[4,5],[5,2],[5,6],[6,3],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,4],[4,2],[4,5],[5,6],[5,6],[6,3],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,4],[4,2],[4,5],[5,5],[5,6],[6,3],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,4],[4,2],[4,3],[5,6],[5,6],[6,5],[6,5],]
V2 2 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,2],[4,5],[4,6],[5,3],[5,4],[6,5],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,2],[4,5],[4,6],[5,3],[5,6],[6,4],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,4],[4,3],[4,5],[5,6],[5,6],[6,2],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,4],[4,3],[4,5],[5,5],[5,6],[6,2],[6,6],]
V0 4 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,2],[4,3],[5,6],[5,6],[6,4],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,4],[4,5],[4,6],[5,2],[5,3],[6,5],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,4],[4,5],[4,6],[5,2],[5,6],[6,3],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,2],[4,3],[5,5],[5,6],[6,4],[6,6],]
V0 4 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,4],[4,5],[4,6],[5,2],[5,5],[6,3],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,2],[4,5],[5,4],[5,6],[6,3],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,2],[4,5],[5,3],[5,6],[6,4],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,4],[4,5],[4,5],[5,6],[5,6],[6,2],[6,3],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,2],[4,5],[5,6],[5,6],[6,3],[6,4],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,6],[4,6],[5,2],[5,4],[6,3],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,2],[4,5],[4,5],[5,6],[5,6],[6,3],[6,4],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,5],[3,5],[4,6],[4,6],[5,0],[5,3],[6,2],[6,4],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,5],[3,5],[4,6],[4,6],[5,0],[5,4],[6,2],[6,3],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,5],[3,6],[4,5],[4,6],[5,0],[5,3],[6,2],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,1],[3,3],[3,4],[4,5],[4,5],[5,3],[5,6],[6,4],[6,6],]
V2 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,5],[3,6],[4,5],[4,6],[5,0],[5,2],[6,3],[6,4],]
V0 2 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,1],[3,4],[4,4],[4,5],[5,6],[5,6],[6,3],[6,5],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,1],[3,4],[4,3],[4,5],[5,6],[5,6],[6,4],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,1],[3,4],[3,4],[4,5],[4,6],[5,3],[5,6],[6,3],[6,5],]
V2 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,1],[3,4],[3,5],[4,3],[4,6],[5,4],[5,6],[6,3],[6,5],]
V1 1 +( +t[1]^7 +t[1]^3*t[2]^2 +2*t[1]^3*t[4])/4
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,1],[3,4],[3,5],[4,3],[4,6],[5,3],[5,6],[6,4],[6,5],]
V1 1 +( +t[1]^7 +2*t[1]^5*t[2] +3*t[1]^3*t[2]^2 +2*t[1]^3*t[4])/8
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,1],[3,3],[4,5],[4,5],[5,6],[5,6],[6,4],[6,4],]
V4 2 +( +t[1]^7 +2*t[1]^4*t[3] +t[1]^5*t[2] +2*t[1]^2*t[2]*t[3])/6
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,1],[3,3],[4,5],[4,6],[5,4],[5,6],[6,4],[6,5],]
V1 2 +( +t[1]^7 +4*t[1]^5*t[2] +2*t[1]^4*t[3] +3*t[1]^3*t[2]^2 +2*t[1]^2*t[2]*t[3])/12
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,1],[3,4],[3,4],[4,3],[4,5],[5,6],[5,6],[6,3],[6,5],]
V3 1 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,1],[3,4],[3,4],[4,5],[4,5],[5,6],[5,6],[6,3],[6,3],]
V5 1 +( +t[1]^7 +2*t[1]^3*t[4] +t[1]^3*t[2]^2)/4
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,1],[3,4],[3,4],[4,3],[4,3],[5,6],[5,6],[6,5],[6,5],]
V5 1 +( +t[1]^7 +2*t[1]^5*t[2] +3*t[1]^3*t[2]^2 +2*t[1]^3*t[4])/8
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,1],[3,3],[3,4],[4,5],[4,6],[5,3],[5,6],[6,4],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,1],[3,3],[3,4],[4,5],[4,6],[5,3],[5,4],[6,5],[6,6],]
V1 3 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,1],[3,3],[3,4],[4,5],[4,5],[5,6],[5,6],[6,3],[6,4],]
V3 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,1],[3,4],[4,5],[4,5],[5,3],[5,6],[6,4],[6,6],]
V2 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,3],[3,4],[4,1],[4,5],[5,6],[5,6],[6,4],[6,5],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,3],[3,4],[4,5],[4,5],[5,1],[5,6],[6,4],[6,6],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,3],[3,4],[4,5],[4,5],[5,4],[5,6],[6,1],[6,6],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,1],[3,4],[4,5],[4,6],[5,3],[5,4],[6,5],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,1],[3,4],[4,5],[4,6],[5,3],[5,6],[6,4],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,1],[3,4],[4,5],[4,5],[5,4],[5,6],[6,3],[6,6],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,1],[3,4],[4,5],[4,5],[5,6],[5,6],[6,3],[6,4],]
V3 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,0],[3,4],[4,5],[4,5],[5,6],[5,6],[6,1],[6,4],]
V4 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,0],[3,4],[4,5],[4,5],[5,4],[5,6],[6,1],[6,6],]
V3 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,1],[3,4],[4,0],[4,5],[5,6],[5,6],[6,4],[6,5],]
V3 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,0],[3,4],[4,5],[4,6],[5,1],[5,6],[6,4],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,0],[3,4],[4,5],[4,6],[5,1],[5,4],[6,5],[6,6],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,4],[4,5],[4,6],[5,1],[5,3],[6,5],[6,6],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,4],[4,1],[4,5],[5,6],[5,6],[6,3],[6,5],]
V3 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,4],[4,1],[4,3],[5,6],[5,6],[6,5],[6,5],]
V4 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,3],[3,4],[4,5],[4,6],[5,1],[5,6],[6,4],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,3],[3,4],[4,5],[4,6],[5,1],[5,4],[6,5],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,4],[4,5],[4,5],[5,6],[5,6],[6,1],[6,3],]
V4 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,4],[4,5],[4,5],[5,1],[5,6],[6,3],[6,6],]
V3 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,4],[4,5],[4,5],[5,3],[5,6],[6,1],[6,6],]
V3 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,4],[4,3],[4,5],[5,6],[5,6],[6,1],[6,5],]
V3 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,5],[4,1],[4,5],[5,6],[5,6],[6,3],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,5],[4,1],[4,5],[5,3],[5,6],[6,4],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,5],[4,1],[4,5],[5,4],[5,6],[6,3],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,4],[4,5],[4,6],[5,1],[5,6],[6,3],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,5],[4,1],[4,3],[5,6],[5,6],[6,4],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,5],[4,1],[4,4],[5,6],[5,6],[6,3],[6,5],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,5],[4,1],[4,6],[5,4],[5,6],[6,3],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,5],[4,1],[4,6],[5,5],[5,6],[6,3],[6,4],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,5],[4,3],[4,5],[5,4],[5,6],[6,1],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,5],[4,1],[4,6],[5,3],[5,4],[6,5],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,5],[4,1],[4,6],[5,3],[5,6],[6,4],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,5],[4,1],[4,6],[5,4],[5,5],[6,3],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,5],[4,4],[4,5],[5,6],[5,6],[6,1],[6,3],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,5],[4,3],[4,6],[5,4],[5,6],[6,1],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,5],[4,3],[4,6],[5,4],[5,5],[6,1],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,5],[4,3],[4,6],[5,5],[5,6],[6,1],[6,4],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,5],[4,5],[4,6],[5,4],[5,6],[6,1],[6,3],]
V1 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,0],[3,4],[4,3],[4,5],[5,6],[5,6],[6,4],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,0],[3,4],[4,4],[4,5],[5,6],[5,6],[6,3],[6,5],]
V2 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,0],[3,4],[4,5],[4,5],[5,4],[5,6],[6,3],[6,6],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,0],[3,4],[4,5],[4,5],[5,6],[5,6],[6,3],[6,4],]
V3 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,0],[3,4],[4,5],[4,6],[5,3],[5,4],[6,5],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,0],[3,4],[4,5],[4,6],[5,3],[5,6],[6,4],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,3],[3,4],[4,5],[4,5],[5,6],[5,6],[6,0],[6,4],]
V3 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,3],[3,4],[4,5],[4,6],[5,0],[5,4],[6,5],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,4],[3,4],[4,0],[4,3],[5,6],[5,6],[6,5],[6,5],]
V4 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,3],[3,4],[4,5],[4,6],[5,0],[5,6],[6,4],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,4],[3,5],[4,0],[4,5],[5,6],[5,6],[6,3],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,4],[3,5],[4,0],[4,6],[5,4],[5,6],[6,3],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,4],[3,5],[4,0],[4,6],[5,4],[5,5],[6,3],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,4],[3,5],[4,0],[4,6],[5,3],[5,6],[6,4],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,4],[3,5],[4,0],[4,6],[5,3],[5,4],[6,5],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,4],[3,5],[4,0],[4,5],[5,3],[5,6],[6,4],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,4],[3,5],[4,0],[4,5],[5,4],[5,6],[6,3],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,4],[3,5],[4,3],[4,5],[5,6],[5,6],[6,0],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,4],[3,5],[4,3],[4,6],[5,4],[5,6],[6,0],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,4],[3,5],[4,3],[4,6],[5,5],[5,6],[6,0],[6,4],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,4],[3,5],[4,0],[4,6],[5,5],[5,6],[6,3],[6,4],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,4],[3,4],[4,5],[4,6],[5,0],[5,6],[6,3],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,4],[3,5],[4,0],[4,3],[5,6],[5,6],[6,4],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,4],[3,5],[4,4],[4,5],[5,6],[5,6],[6,0],[6,3],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,0],[3,1],[4,5],[4,5],[5,6],[5,6],[6,4],[6,4],]
V5 1 +( +t[1]^7 +2*t[1]^4*t[3])/3
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,4],[3,5],[4,5],[4,6],[5,4],[5,6],[6,0],[6,3],]
V1 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,4],[3,5],[4,4],[4,6],[5,5],[5,6],[6,0],[6,3],]
V1 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,0],[3,1],[4,5],[4,6],[5,4],[5,6],[6,4],[6,5],]
V2 1 +( +t[1]^7 +3*t[1]^5*t[2] +2*t[1]^4*t[3])/6
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,0],[3,4],[4,1],[4,4],[5,6],[5,6],[6,5],[6,5],]
V4 2 +( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2)/4
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,4],[3,4],[4,5],[4,6],[5,0],[5,3],[6,5],[6,6],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,4],[3,4],[4,5],[4,5],[5,6],[5,6],[6,0],[6,3],]
V4 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,4],[3,4],[4,3],[4,5],[5,6],[5,6],[6,0],[6,5],]
V3 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,4],[3,4],[4,5],[4,5],[5,0],[5,6],[6,3],[6,6],]
V3 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,4],[3,4],[4,0],[4,5],[5,6],[5,6],[6,3],[6,5],]
V3 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,3],[3,4],[4,0],[4,5],[5,6],[5,6],[6,4],[6,5],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,5],[4,4],[4,6],[5,5],[5,6],[6,1],[6,3],]
V1 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,5],[4,3],[4,5],[5,6],[5,6],[6,1],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,0],[3,4],[4,1],[4,5],[5,6],[5,6],[6,4],[6,5],]
V3 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,3],[3,4],[4,5],[4,5],[5,6],[5,6],[6,1],[6,4],]
V3 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,1],[3,4],[4,5],[4,5],[5,6],[5,6],[6,0],[6,4],]
V4 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,1],[4,5],[5,6],[5,6],[6,3],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,4],[4,1],[4,5],[5,6],[5,6],[6,3],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,1],[4,5],[5,3],[5,6],[6,4],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,1],[4,5],[5,4],[5,6],[6,3],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,1],[4,3],[5,6],[5,6],[6,4],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,4],[4,5],[4,6],[5,1],[5,3],[6,5],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,4],[4,5],[4,6],[5,1],[5,6],[6,3],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,4],[4,5],[4,6],[5,1],[5,5],[6,3],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,4],[4,5],[4,5],[5,6],[5,6],[6,1],[6,3],]
V3 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,4],[4,5],[4,5],[5,3],[5,6],[6,1],[6,6],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,4],[4,5],[4,5],[5,1],[5,6],[6,3],[6,6],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,4],[4,3],[4,5],[5,6],[5,6],[6,1],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,1],[4,5],[4,5],[5,4],[5,6],[6,3],[6,6],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,5],[4,1],[4,6],[5,4],[5,6],[6,0],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,5],[4,1],[4,6],[5,5],[5,6],[6,0],[6,4],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,1],[4,3],[4,5],[5,6],[5,6],[6,4],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,1],[4,3],[4,4],[5,6],[5,6],[6,5],[6,5],]
V3 2 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,5],[4,5],[4,6],[5,4],[5,6],[6,0],[6,1],]
V2 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,5],[4,4],[4,6],[5,5],[5,6],[6,0],[6,1],]
V2 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,5],[4,4],[4,5],[5,6],[5,6],[6,0],[6,1],]
V3 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,1],[4,5],[4,5],[5,6],[5,6],[6,3],[6,4],]
V3 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,1],[4,5],[4,6],[5,3],[5,4],[6,5],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,1],[4,5],[4,6],[5,3],[5,6],[6,4],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,4],[4,1],[4,3],[5,6],[5,6],[6,5],[6,5],]
V3 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,5],[4,1],[4,5],[5,6],[5,6],[6,0],[6,4],]
V3 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,4],[4,1],[4,5],[5,6],[5,6],[6,0],[6,5],]
V4 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,1],[3,4],[4,5],[4,6],[5,0],[5,4],[6,5],[6,6],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,1],[3,4],[4,5],[4,6],[5,0],[5,6],[6,4],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,4],[4,0],[4,5],[5,6],[5,6],[6,1],[6,5],]
V4 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,4],[4,0],[4,1],[5,6],[5,6],[6,5],[6,5],]
V5 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,5],[4,0],[4,5],[5,6],[5,6],[6,1],[6,4],]
V3 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,5],[4,0],[4,1],[5,6],[5,6],[6,4],[6,5],]
V3 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,4],[4,5],[4,5],[5,6],[5,6],[6,0],[6,1],]
V5 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,4],[4,5],[4,5],[5,0],[5,6],[6,1],[6,6],]
V4 2 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,4],[4,5],[4,6],[5,0],[5,1],[6,5],[6,6],]
V3 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,4],[4,5],[4,6],[5,0],[5,6],[6,1],[6,5],]
V3 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,5],[4,0],[4,5],[5,1],[5,6],[6,4],[6,6],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,5],[4,0],[4,5],[5,4],[5,6],[6,1],[6,6],]
V2 2 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,5],[4,0],[4,6],[5,1],[5,4],[6,5],[6,6],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,5],[4,0],[4,6],[5,1],[5,6],[6,4],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,5],[4,0],[4,6],[5,4],[5,5],[6,1],[6,6],]
V2 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,5],[4,0],[4,6],[5,4],[5,6],[6,1],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,5],[4,0],[4,6],[5,5],[5,6],[6,1],[6,4],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,6],[4,6],[5,1],[5,4],[6,3],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,5],[4,6],[5,1],[5,6],[6,3],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,4],[4,6],[5,5],[5,6],[6,1],[6,3],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,5],[4,6],[5,1],[5,4],[6,3],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,4],[4,6],[5,1],[5,6],[6,3],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,4],[4,6],[5,3],[5,6],[6,1],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,5],[4,6],[5,4],[5,6],[6,1],[6,3],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,5],[4,6],[5,3],[5,6],[6,1],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,5],[4,6],[5,3],[5,4],[6,1],[6,6],]
V1 2 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,6],[4,6],[5,1],[5,3],[6,4],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,6],[4,6],[5,3],[5,4],[6,1],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,6],[4,6],[5,4],[5,5],[6,1],[6,3],]
V2 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,1],[3,4],[4,3],[4,5],[5,6],[5,6],[6,0],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,6],[4,6],[5,1],[5,5],[6,3],[6,4],]
V2 2 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,4],[4,5],[5,6],[5,6],[6,1],[6,3],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,1],[4,6],[5,4],[5,6],[6,3],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,1],[4,6],[5,5],[5,6],[6,3],[6,4],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,3],[4,5],[5,1],[5,6],[6,4],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,3],[4,5],[5,4],[5,6],[6,1],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,3],[4,4],[5,6],[5,6],[6,1],[6,5],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,1],[4,6],[5,3],[5,4],[6,5],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,1],[4,6],[5,3],[5,6],[6,4],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,1],[4,6],[5,4],[5,5],[6,3],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,3],[4,5],[5,6],[5,6],[6,1],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,3],[4,6],[5,1],[5,4],[6,5],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,3],[4,6],[5,1],[5,6],[6,4],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,4],[4,5],[5,1],[5,6],[6,3],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,4],[4,5],[5,3],[5,6],[6,1],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,3],[4,6],[5,5],[5,6],[6,1],[6,4],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,3],[4,6],[5,4],[5,6],[6,1],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,1],[3,5],[4,3],[4,4],[5,6],[5,6],[6,0],[6,5],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,1],[3,5],[4,3],[4,5],[5,6],[5,6],[6,0],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,1],[3,5],[4,3],[4,5],[5,0],[5,6],[6,4],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,1],[3,5],[4,4],[4,5],[5,0],[5,6],[6,3],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,1],[3,5],[4,3],[4,6],[5,5],[5,6],[6,0],[6,4],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,1],[3,5],[4,3],[4,6],[5,4],[5,6],[6,0],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,1],[3,5],[4,3],[4,6],[5,0],[5,6],[6,4],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,1],[3,5],[4,3],[4,6],[5,0],[5,4],[6,5],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,1],[3,4],[4,5],[4,5],[5,6],[5,6],[6,0],[6,3],]
V3 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,1],[3,4],[4,5],[4,6],[5,0],[5,3],[6,5],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,1],[3,4],[4,5],[4,6],[5,0],[5,6],[6,3],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,1],[3,4],[4,5],[4,5],[5,0],[5,6],[6,3],[6,6],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,3],[3,5],[4,6],[4,6],[5,1],[5,4],[6,0],[6,5],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,4],[3,5],[4,5],[4,6],[5,0],[5,6],[6,1],[6,3],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,4],[3,5],[4,5],[4,6],[5,0],[5,1],[6,3],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,4],[3,5],[4,3],[4,6],[5,0],[5,6],[6,1],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,4],[3,5],[4,3],[4,5],[5,6],[5,6],[6,0],[6,1],]
V2 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,4],[3,5],[4,3],[4,5],[5,0],[5,6],[6,1],[6,6],]
V1 2 +( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2)/4
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,4],[3,5],[4,3],[4,6],[5,0],[5,1],[6,5],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,4],[3,5],[4,5],[4,6],[5,1],[5,6],[6,0],[6,3],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,4],[3,5],[4,6],[4,6],[5,0],[5,1],[6,3],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,4],[3,5],[4,5],[4,6],[5,3],[5,6],[6,0],[6,1],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,4],[3,5],[4,6],[4,6],[5,0],[5,3],[6,1],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,4],[3,5],[4,6],[4,6],[5,1],[5,3],[6,0],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,3],[3,5],[4,6],[4,6],[5,0],[5,4],[6,1],[6,5],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,3],[3,5],[4,5],[4,6],[5,1],[5,6],[6,0],[6,4],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,3],[3,5],[4,5],[4,6],[5,4],[5,6],[6,0],[6,1],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,3],[3,4],[4,5],[4,5],[5,0],[5,6],[6,1],[6,6],]
V2 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,3],[3,4],[4,5],[4,6],[5,0],[5,1],[6,5],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,3],[3,5],[4,5],[4,6],[5,0],[5,6],[6,1],[6,4],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,3],[3,4],[4,5],[4,6],[5,0],[5,6],[6,1],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,3],[3,5],[4,4],[4,5],[5,0],[5,6],[6,1],[6,6],]
V1 4 +( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2)/4
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,3],[3,5],[4,4],[4,6],[5,0],[5,6],[6,1],[6,5],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,3],[3,5],[4,6],[4,6],[5,0],[5,1],[6,4],[6,5],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,1],[3,5],[4,6],[4,6],[5,0],[5,4],[6,3],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,1],[3,5],[4,6],[4,6],[5,3],[5,4],[6,0],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,1],[3,5],[4,6],[4,6],[5,0],[5,3],[6,4],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,1],[3,5],[4,4],[4,6],[5,0],[5,6],[6,3],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,1],[3,5],[4,4],[4,6],[5,3],[5,6],[6,0],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,1],[3,5],[4,5],[4,6],[5,0],[5,4],[6,3],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,1],[3,5],[4,4],[4,6],[5,5],[5,6],[6,0],[6,3],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,1],[3,5],[4,5],[4,6],[5,0],[5,6],[6,3],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,1],[3,5],[4,5],[4,6],[5,4],[5,6],[6,0],[6,3],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,1],[3,5],[4,5],[4,6],[5,3],[5,6],[6,0],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,5],[3,5],[4,6],[4,6],[5,0],[5,1],[6,3],[6,4],]
V3 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,5],[3,5],[4,6],[4,6],[5,0],[5,3],[6,1],[6,4],]
V3 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,5],[3,5],[4,6],[4,6],[5,0],[5,4],[6,1],[6,3],]
V3 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,1],[4,2],[5,6],[5,6],[6,3],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,5],[4,1],[4,6],[5,2],[5,6],[6,0],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,5],[4,1],[4,6],[5,4],[5,6],[6,0],[6,2],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,5],[4,2],[4,6],[5,1],[5,6],[6,0],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,5],[4,2],[4,6],[5,4],[5,6],[6,0],[6,1],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,5],[4,2],[4,6],[5,0],[5,6],[6,1],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,5],[4,0],[4,6],[5,4],[5,6],[6,2],[6,3],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,5],[4,6],[4,6],[5,0],[5,4],[6,2],[6,3],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,2],[2,3],[3,4],[3,5],[4,0],[4,1],[5,6],[5,6],[6,4],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,2],[2,3],[3,4],[3,5],[4,0],[4,5],[5,6],[5,6],[6,1],[6,4],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,2],[2,3],[3,4],[3,5],[4,0],[4,5],[5,4],[5,6],[6,1],[6,6],]
V0 3 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,0],[0,1],[1,2],[1,3],[2,2],[2,3],[3,4],[3,5],[4,0],[4,6],[5,1],[5,6],[6,4],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,2],[2,3],[3,4],[3,5],[4,0],[4,6],[5,4],[5,6],[6,1],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,2],[2,3],[3,4],[3,5],[4,0],[4,6],[5,4],[5,5],[6,1],[6,6],]
V0 4 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,5],[4,6],[4,6],[5,2],[5,4],[6,0],[6,3],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,5],[4,6],[4,6],[5,3],[5,4],[6,0],[6,2],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,6],[4,0],[4,2],[5,3],[5,6],[6,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,6],[4,0],[4,3],[5,2],[5,4],[6,5],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,6],[4,0],[4,3],[5,2],[5,6],[6,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,6],[4,0],[4,5],[5,2],[5,3],[6,4],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,6],[4,0],[4,5],[5,2],[5,6],[6,3],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,6],[4,3],[4,5],[5,2],[5,6],[6,0],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,6],[4,3],[4,5],[5,0],[5,6],[6,2],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,6],[4,3],[4,4],[5,0],[5,6],[6,2],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,6],[4,3],[4,4],[5,0],[5,2],[6,5],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,6],[4,2],[4,5],[5,0],[5,6],[6,3],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,6],[4,0],[4,5],[5,3],[5,6],[6,2],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,6],[4,0],[4,5],[5,3],[5,4],[6,2],[6,6],]
V0 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,6],[4,2],[4,3],[5,0],[5,4],[6,5],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,6],[4,2],[4,3],[5,0],[5,6],[6,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,6],[4,2],[4,5],[5,0],[5,3],[6,4],[6,6],]
V0 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,6],[4,0],[4,5],[5,4],[5,6],[6,2],[6,3],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,6],[4,2],[4,5],[5,3],[5,6],[6,0],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,6],[4,2],[4,5],[5,4],[5,6],[6,0],[6,3],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,6],[4,5],[4,6],[5,0],[5,2],[6,3],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,6],[4,5],[4,6],[5,0],[5,4],[6,2],[6,3],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,6],[4,5],[4,6],[5,0],[5,3],[6,2],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,6],[4,4],[4,5],[5,0],[5,6],[6,2],[6,3],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,6],[4,3],[4,5],[5,4],[5,6],[6,0],[6,2],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,5],[4,6],[4,6],[5,2],[5,3],[6,0],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,5],[4,3],[4,6],[5,4],[5,6],[6,0],[6,2],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,5],[4,2],[4,6],[5,4],[5,6],[6,0],[6,3],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,5],[4,3],[4,6],[5,2],[5,6],[6,0],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,5],[4,3],[4,6],[5,0],[5,6],[6,2],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,5],[4,2],[4,6],[5,3],[5,6],[6,0],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,5],[4,2],[4,6],[5,0],[5,6],[6,3],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,5],[4,2],[4,3],[5,6],[5,6],[6,0],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,5],[4,2],[4,3],[5,0],[5,6],[6,4],[6,6],]
V1 2 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,5],[4,4],[4,6],[5,2],[5,6],[6,0],[6,3],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,5],[4,6],[4,6],[5,0],[5,3],[6,2],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,5],[4,6],[4,6],[5,0],[5,2],[6,3],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,2],[2,3],[3,4],[3,5],[4,1],[4,5],[5,6],[5,6],[6,0],[6,4],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,2],[3,5],[4,1],[4,5],[5,6],[5,6],[6,0],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,0],[4,2],[5,6],[5,6],[6,1],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,0],[4,5],[5,6],[5,6],[6,1],[6,2],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,0],[4,5],[5,1],[5,6],[6,2],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,0],[4,5],[5,2],[5,6],[6,1],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,0],[4,6],[5,1],[5,2],[6,5],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,0],[4,6],[5,2],[5,6],[6,1],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,0],[4,6],[5,1],[5,6],[6,2],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,0],[4,1],[5,6],[5,6],[6,2],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,2],[3,5],[4,1],[4,6],[5,4],[5,6],[6,0],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,2],[3,5],[4,5],[4,6],[5,4],[5,6],[6,0],[6,1],]
V0 1 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,2],[3,4],[4,1],[4,5],[5,6],[5,6],[6,0],[6,5],]
V1 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,2],[3,4],[4,0],[4,5],[5,6],[5,6],[6,1],[6,5],]
V1 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,2],[2,4],[3,5],[3,6],[4,3],[4,5],[5,1],[5,6],[6,0],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,2],[3,4],[4,0],[4,1],[5,6],[5,6],[6,5],[6,5],]
V2 1 +( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2)/4
[[0,0],[0,1],[1,2],[1,3],[2,2],[2,4],[3,5],[3,6],[4,3],[4,5],[5,0],[5,6],[6,1],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,2],[2,4],[3,5],[3,6],[4,0],[4,3],[5,1],[5,4],[6,5],[6,6],]
V0 3 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,0],[0,1],[1,2],[1,3],[2,2],[2,4],[3,5],[3,6],[4,0],[4,5],[5,3],[5,6],[6,1],[6,4],]
V0 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,2],[1,3],[2,2],[2,4],[3,5],[3,6],[4,0],[4,3],[5,1],[5,6],[6,4],[6,5],]
V0 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,2],[3,5],[4,0],[4,5],[5,6],[5,6],[6,1],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,2],[3,5],[4,0],[4,5],[5,4],[5,6],[6,1],[6,6],]
V0 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,2],[3,5],[4,0],[4,6],[5,4],[5,6],[6,1],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,2],[3,5],[4,0],[4,6],[5,1],[5,6],[6,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,2],[3,5],[4,0],[4,1],[5,6],[5,6],[6,4],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,2],[3,4],[4,5],[4,5],[5,6],[5,6],[6,0],[6,1],]
V2 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,2],[3,4],[4,5],[4,6],[5,0],[5,6],[6,1],[6,5],]
V0 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,2],[3,4],[4,5],[4,5],[5,0],[5,6],[6,1],[6,6],]
V1 2 +( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2)/4
[[0,0],[0,1],[1,2],[1,3],[2,2],[2,4],[3,5],[3,5],[4,3],[4,6],[5,4],[5,6],[6,0],[6,1],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,2],[2,4],[3,5],[3,5],[4,0],[4,3],[5,1],[5,6],[6,4],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,2],[2,4],[3,3],[3,4],[4,0],[4,5],[5,6],[5,6],[6,1],[6,5],]
V1 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,2],[2,4],[3,4],[3,5],[4,0],[4,5],[5,3],[5,6],[6,1],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,2],[2,4],[3,3],[3,4],[4,5],[4,6],[5,0],[5,6],[6,1],[6,5],]
V0 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,2],[2,3],[3,4],[3,5],[4,1],[4,6],[5,4],[5,6],[6,0],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,2],[2,3],[3,4],[3,5],[4,5],[4,6],[5,4],[5,6],[6,0],[6,1],]
V0 2 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,2],[2,4],[3,4],[3,5],[4,0],[4,5],[5,6],[5,6],[6,1],[6,3],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,2],[2,4],[3,4],[3,5],[4,0],[4,6],[5,1],[5,6],[6,3],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,2],[2,4],[3,4],[3,5],[4,0],[4,6],[5,3],[5,6],[6,1],[6,5],]
V0 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,2],[1,3],[2,2],[2,4],[3,4],[3,5],[4,5],[4,6],[5,1],[5,6],[6,0],[6,3],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,2],[2,4],[3,4],[3,5],[4,5],[4,6],[5,3],[5,6],[6,0],[6,1],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,2],[2,4],[3,4],[3,5],[4,5],[4,6],[5,0],[5,6],[6,1],[6,3],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,2],[2,4],[3,5],[3,5],[4,0],[4,3],[5,6],[5,6],[6,1],[6,4],]
V2 2 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,2],[3,5],[4,3],[4,5],[5,6],[5,6],[6,0],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,2],[3,5],[4,3],[4,6],[5,0],[5,6],[6,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,2],[3,5],[4,0],[4,6],[5,4],[5,6],[6,3],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,2],[3,5],[4,0],[4,6],[5,4],[5,5],[6,3],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,2],[3,5],[4,0],[4,6],[5,3],[5,6],[6,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,2],[3,5],[4,6],[4,6],[5,0],[5,3],[6,4],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,2],[3,5],[4,5],[4,6],[5,4],[5,6],[6,0],[6,3],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,2],[3,5],[4,5],[4,6],[5,0],[5,4],[6,3],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,2],[3,5],[4,4],[4,6],[5,0],[5,6],[6,3],[6,5],]
V0 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,2],[3,5],[4,4],[4,6],[5,3],[5,6],[6,0],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,2],[3,5],[4,3],[4,6],[5,5],[5,6],[6,0],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,2],[3,5],[4,5],[4,6],[5,0],[5,6],[6,3],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,2],[3,5],[4,5],[4,6],[5,3],[5,6],[6,0],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,2],[3,5],[4,3],[4,6],[5,4],[5,6],[6,0],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,3],[3,5],[4,6],[4,6],[5,0],[5,4],[6,2],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,3],[3,5],[4,6],[4,6],[5,2],[5,4],[6,0],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,3],[3,4],[4,0],[4,5],[5,6],[5,6],[6,2],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,2],[3,5],[4,6],[4,6],[5,3],[5,4],[6,0],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,3],[3,4],[4,0],[4,2],[5,6],[5,6],[6,5],[6,5],]
V2 2 +( +t[1]^7 +t[1]^5*t[2] +t[1]^3*t[2]^2 +t[1]*t[2]^3)/4
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,3],[3,4],[4,2],[4,5],[5,6],[5,6],[6,0],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,3],[3,4],[4,5],[4,6],[5,0],[5,2],[6,5],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,3],[3,5],[4,5],[4,6],[5,0],[5,6],[6,2],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,3],[3,5],[4,4],[4,5],[5,0],[5,6],[6,2],[6,6],]
V0 4 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,3],[3,5],[4,2],[4,6],[5,0],[5,6],[6,4],[6,5],]
V0 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,3],[3,5],[4,0],[4,6],[5,2],[5,6],[6,4],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,3],[3,4],[4,5],[4,6],[5,0],[5,6],[6,2],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,3],[3,5],[4,0],[4,5],[5,4],[5,6],[6,2],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,3],[3,5],[4,6],[4,6],[5,0],[5,2],[6,4],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,3],[3,5],[4,5],[4,6],[5,2],[5,6],[6,0],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,2],[3,5],[4,6],[4,6],[5,0],[5,4],[6,3],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,5],[4,0],[4,2],[5,6],[5,6],[6,3],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,5],[4,0],[4,3],[5,2],[5,6],[6,4],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,5],[4,0],[4,3],[5,6],[5,6],[6,2],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,5],[4,0],[4,6],[5,3],[5,6],[6,2],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,5],[4,0],[4,6],[5,2],[5,6],[6,3],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,4],[3,5],[4,6],[4,6],[5,0],[5,2],[6,3],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,4],[3,5],[4,5],[4,6],[5,2],[5,6],[6,0],[6,3],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,4],[3,5],[4,5],[4,6],[5,3],[5,6],[6,0],[6,2],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,4],[3,5],[4,3],[4,5],[5,6],[5,6],[6,0],[6,2],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,4],[3,5],[4,3],[4,6],[5,5],[5,6],[6,0],[6,2],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,4],[3,5],[4,3],[4,6],[5,2],[5,6],[6,0],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,4],[3,5],[4,3],[4,6],[5,0],[5,2],[6,5],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,4],[3,5],[4,3],[4,6],[5,0],[5,6],[6,2],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,4],[3,5],[4,2],[4,6],[5,0],[5,6],[6,3],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,4],[3,5],[4,2],[4,6],[5,3],[5,6],[6,0],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,4],[3,5],[4,3],[4,5],[5,0],[5,6],[6,2],[6,6],]
V0 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,4],[3,5],[4,5],[4,6],[5,0],[5,6],[6,2],[6,3],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,4],[3,5],[4,6],[4,6],[5,0],[5,3],[6,2],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,4],[3,5],[4,6],[4,6],[5,2],[5,3],[6,0],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,4],[3,5],[4,0],[4,5],[5,6],[5,6],[6,2],[6,3],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,4],[3,5],[4,0],[4,3],[5,6],[5,6],[6,2],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,4],[3,5],[4,0],[4,5],[5,3],[5,6],[6,2],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,4],[3,5],[4,2],[4,3],[5,6],[5,6],[6,0],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,4],[3,5],[4,0],[4,6],[5,2],[5,6],[6,3],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,4],[3,5],[4,0],[4,6],[5,2],[5,3],[6,5],[6,6],]
V0 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,4],[3,5],[4,0],[4,6],[5,3],[5,6],[6,2],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,4],[3,5],[4,2],[4,5],[5,6],[5,6],[6,0],[6,3],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,4],[3,5],[4,6],[4,6],[5,2],[5,5],[6,0],[6,3],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,4],[3,5],[4,0],[4,2],[5,6],[5,6],[6,3],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,1],[4,2],[5,6],[5,6],[6,0],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,5],[4,1],[4,6],[5,0],[5,6],[6,2],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,5],[4,0],[4,6],[5,4],[5,6],[6,1],[6,2],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,5],[4,1],[4,2],[5,6],[5,6],[6,0],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,5],[4,0],[4,6],[5,2],[5,4],[6,1],[6,6],]
V1 2 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,5],[4,0],[4,6],[5,1],[5,6],[6,2],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,5],[4,0],[4,2],[5,6],[5,6],[6,1],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,5],[4,0],[4,2],[5,4],[5,6],[6,1],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,5],[4,0],[4,6],[5,2],[5,6],[6,1],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,5],[4,0],[4,1],[5,4],[5,6],[6,2],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,5],[4,0],[4,1],[5,6],[5,6],[6,2],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,6],[4,6],[5,1],[5,2],[6,0],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,1],[4,5],[5,6],[5,6],[6,0],[6,2],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,1],[4,6],[5,2],[5,6],[6,0],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,2],[4,5],[5,0],[5,6],[6,1],[6,6],]
V0 2 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,1],[4,6],[5,0],[5,6],[6,2],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,2],[4,5],[5,6],[5,6],[6,0],[6,1],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,2],[4,6],[5,1],[5,6],[6,0],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,5],[4,6],[5,1],[5,6],[6,0],[6,2],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,5],[4,6],[5,0],[5,6],[6,1],[6,2],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,5],[4,6],[5,2],[5,6],[6,0],[6,1],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,2],[4,6],[5,0],[5,6],[6,1],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,6],[4,6],[5,0],[5,2],[6,1],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,6],[4,6],[5,0],[5,1],[6,2],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,2],[3,5],[4,0],[4,5],[5,6],[5,6],[6,3],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,2],[4,3],[5,1],[5,6],[6,4],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,3],[4,6],[5,4],[5,6],[6,1],[6,2],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,6],[4,6],[5,1],[5,2],[6,3],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,4],[4,6],[5,1],[5,6],[6,2],[6,3],]
V1 2 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,4],[4,6],[5,2],[5,6],[6,1],[6,3],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,3],[4,6],[5,1],[5,6],[6,2],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,2],[4,6],[5,4],[5,6],[6,1],[6,3],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,3],[4,6],[5,2],[5,6],[6,1],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,3],[4,6],[5,2],[5,4],[6,1],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,2],[4,6],[5,1],[5,6],[6,3],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,2],[4,6],[5,3],[5,4],[6,1],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,2],[4,3],[5,6],[5,6],[6,1],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,2],[4,3],[5,4],[5,6],[6,1],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,2],[4,6],[5,3],[5,6],[6,1],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,3],[3,4],[3,4],[4,2],[4,5],[5,6],[5,6],[6,0],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,3],[3,4],[3,5],[4,0],[4,2],[5,6],[5,6],[6,4],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,3],[3,4],[3,4],[4,5],[4,5],[5,6],[5,6],[6,0],[6,2],]
V3 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,3],[3,4],[3,4],[4,5],[4,6],[5,0],[5,6],[6,2],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,3],[3,4],[3,4],[4,5],[4,6],[5,0],[5,2],[6,5],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,3],[3,4],[3,4],[4,5],[4,5],[5,0],[5,6],[6,2],[6,6],]
V2 2 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,3],[3,4],[3,5],[4,0],[4,5],[5,6],[5,6],[6,2],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,3],[3,4],[3,5],[4,0],[4,5],[5,4],[5,6],[6,2],[6,6],]
V0 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,3],[3,4],[3,5],[4,0],[4,6],[5,2],[5,6],[6,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,3],[3,4],[3,5],[4,0],[4,6],[5,5],[5,6],[6,2],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,3],[3,4],[3,5],[4,0],[4,6],[5,4],[5,6],[6,2],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,3],[3,4],[3,5],[4,0],[4,6],[5,4],[5,5],[6,2],[6,6],]
V0 3 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,6],[4,6],[5,1],[5,4],[6,2],[6,3],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,6],[4,6],[5,2],[5,3],[6,1],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,6],[4,6],[5,3],[5,4],[6,1],[6,2],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,3],[3,2],[3,4],[4,5],[4,5],[5,6],[5,6],[6,0],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,3],[3,4],[3,4],[4,0],[4,5],[5,6],[5,6],[6,2],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,3],[3,4],[3,4],[4,0],[4,2],[5,6],[5,6],[6,5],[6,5],]
V3 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,3],[3,2],[3,4],[4,5],[4,6],[5,0],[5,6],[6,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,3],[3,2],[3,4],[4,0],[4,5],[5,6],[5,6],[6,4],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,5],[4,6],[5,1],[5,4],[6,2],[6,3],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,5],[4,6],[5,1],[5,3],[6,2],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,5],[4,6],[5,1],[5,2],[6,3],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,4],[4,5],[5,3],[5,6],[6,1],[6,2],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,4],[4,5],[5,2],[5,6],[6,1],[6,3],]
V0 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,4],[4,5],[5,1],[5,6],[6,2],[6,3],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,1],[4,5],[5,2],[5,3],[6,4],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,1],[4,4],[5,2],[5,6],[6,3],[6,5],]
V0 2 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,1],[4,2],[5,3],[5,6],[6,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,1],[4,3],[5,2],[5,4],[6,5],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,1],[4,3],[5,2],[5,6],[6,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,2],[4,3],[5,1],[5,4],[6,5],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,2],[4,3],[5,1],[5,6],[6,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,2],[4,5],[5,1],[5,3],[6,4],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,1],[4,5],[5,3],[5,6],[6,2],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,1],[4,5],[5,3],[5,4],[6,2],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,1],[4,5],[5,4],[5,6],[6,2],[6,3],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,2],[4,5],[5,1],[5,6],[6,3],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,3],[4,5],[5,2],[5,6],[6,1],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,3],[4,5],[5,2],[5,4],[6,1],[6,6],]
V0 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,3],[4,5],[5,4],[5,6],[6,1],[6,2],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,4],[4,5],[5,1],[5,3],[6,2],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,2],[4,5],[5,3],[5,6],[6,1],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,2],[4,5],[5,3],[5,4],[6,1],[6,6],]
V0 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,2],[4,5],[5,4],[5,6],[6,1],[6,3],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,3],[4,4],[5,1],[5,2],[6,5],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,3],[4,4],[5,1],[5,5],[6,2],[6,6],]
V0 4 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,3],[4,5],[5,1],[5,4],[6,2],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,3],[4,4],[5,1],[5,6],[6,2],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,3],[4,5],[5,1],[5,6],[6,2],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,1],[4,5],[5,2],[5,6],[6,3],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,6],[4,6],[5,2],[5,4],[6,1],[6,3],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,6],[4,6],[5,1],[5,3],[6,2],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,2],[3,5],[4,0],[4,3],[5,6],[5,6],[6,4],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,2],[3,4],[4,5],[4,6],[5,0],[5,6],[6,3],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,2],[3,4],[4,5],[4,5],[5,6],[5,6],[6,0],[6,3],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,2],[3,4],[4,5],[4,6],[5,0],[5,3],[6,5],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,2],[3,4],[4,0],[4,5],[5,6],[5,6],[6,3],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,3],[3,4],[3,5],[4,2],[4,6],[5,4],[5,6],[6,0],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,3],[3,4],[3,5],[4,2],[4,6],[5,5],[5,6],[6,0],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,3],[3,4],[3,5],[4,5],[4,6],[5,4],[5,6],[6,0],[6,2],]
V0 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,2],[3,4],[4,0],[4,3],[5,6],[5,6],[6,5],[6,5],]
V2 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,3],[3,4],[3,5],[4,4],[4,6],[5,5],[5,6],[6,0],[6,2],]
V0 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,2],[3,4],[4,3],[4,5],[5,6],[5,6],[6,0],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,2],[3,4],[4,5],[4,5],[5,0],[5,6],[6,3],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,3],[3,4],[3,5],[4,2],[4,5],[5,6],[5,6],[6,0],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,1],[4,3],[5,2],[5,6],[6,4],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,1],[4,3],[5,4],[5,6],[6,2],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,1],[4,6],[5,3],[5,6],[6,2],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,1],[4,6],[5,4],[5,6],[6,2],[6,3],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,1],[4,4],[5,3],[5,6],[6,2],[6,6],]
V1 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,1],[4,4],[5,6],[5,6],[6,2],[6,3],]
V2 2 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,1],[4,6],[5,2],[5,6],[6,3],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,1],[4,3],[5,6],[5,6],[6,2],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,1],[4,2],[5,6],[5,6],[6,3],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,6],[4,6],[5,1],[5,2],[6,3],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,1],[4,5],[5,6],[5,6],[6,2],[6,3],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,1],[4,3],[5,6],[5,6],[6,2],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,1],[4,5],[5,3],[5,6],[6,2],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,2],[4,5],[5,6],[5,6],[6,1],[6,3],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,3],[4,5],[5,6],[5,6],[6,1],[6,2],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,2],[4,6],[5,1],[5,6],[6,3],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,3],[4,5],[5,1],[5,6],[6,2],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,3],[4,5],[5,2],[5,6],[6,1],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,2],[4,6],[5,3],[5,6],[6,1],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,2],[4,6],[5,1],[5,3],[6,5],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,5],[4,6],[5,1],[5,6],[6,2],[6,3],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,3],[4,6],[5,5],[5,6],[6,1],[6,2],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,5],[4,6],[5,2],[5,3],[6,1],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,5],[4,6],[5,2],[5,6],[6,1],[6,3],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,5],[4,6],[5,3],[5,6],[6,1],[6,2],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,3],[4,6],[5,2],[5,6],[6,1],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,3],[4,6],[5,2],[5,5],[6,1],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,3],[4,6],[5,1],[5,2],[6,5],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,3],[4,6],[5,1],[5,6],[6,2],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,2],[4,3],[5,6],[5,6],[6,1],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,2],[4,5],[5,3],[5,6],[6,1],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,1],[4,6],[5,5],[5,6],[6,2],[6,3],]
V0 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,1],[4,6],[5,2],[5,6],[6,3],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,1],[4,6],[5,3],[5,6],[6,2],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,1],[4,6],[5,2],[5,3],[6,5],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,1],[4,2],[5,3],[5,6],[6,4],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,6],[4,6],[5,2],[5,5],[6,1],[6,3],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,6],[4,6],[5,2],[5,3],[6,1],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,6],[4,6],[5,1],[5,3],[6,2],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,6],[4,6],[5,1],[5,5],[6,2],[6,3],]
V1 2 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,2],[4,5],[4,5],[5,6],[5,6],[6,3],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,2],[4,5],[4,5],[5,4],[5,6],[6,3],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,4],[4,5],[4,5],[5,2],[5,6],[6,3],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,4],[4,3],[4,5],[5,6],[5,6],[6,2],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,4],[4,2],[4,5],[5,6],[5,6],[6,3],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,2],[4,5],[4,6],[5,3],[5,6],[6,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,4],[4,2],[4,3],[5,6],[5,6],[6,5],[6,5],]
V2 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,4],[4,5],[4,5],[5,3],[5,6],[6,2],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,4],[4,5],[4,5],[5,6],[5,6],[6,2],[6,3],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[4,2],[4,3],[5,6],[5,6],[6,4],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[4,2],[4,5],[5,3],[5,6],[6,4],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[4,2],[4,5],[5,4],[5,6],[6,3],[6,6],]
V0 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,4],[4,5],[4,6],[5,2],[5,6],[6,3],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,4],[4,5],[4,6],[5,2],[5,5],[6,3],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,4],[4,5],[4,6],[5,2],[5,3],[6,5],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[4,3],[4,5],[5,6],[5,6],[6,2],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[4,3],[4,6],[5,4],[5,6],[6,2],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[4,3],[4,6],[5,2],[5,4],[6,5],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[4,3],[4,6],[5,4],[5,5],[6,2],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[4,3],[4,6],[5,2],[5,6],[6,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[4,4],[4,6],[5,5],[5,6],[6,2],[6,3],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[4,3],[4,6],[5,5],[5,6],[6,2],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[4,4],[4,5],[5,3],[5,6],[6,2],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[4,4],[4,6],[5,2],[5,6],[6,3],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[4,4],[4,6],[5,3],[5,6],[6,2],[6,5],]
V0 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[4,5],[4,6],[5,2],[5,4],[6,3],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[4,5],[4,6],[5,2],[5,6],[6,3],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[4,5],[4,6],[5,4],[5,6],[6,2],[6,3],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[4,5],[4,6],[5,3],[5,4],[6,2],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[4,5],[4,6],[5,3],[5,6],[6,2],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[4,3],[4,4],[5,6],[5,6],[6,2],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[4,2],[4,6],[5,4],[5,6],[6,3],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[4,2],[4,6],[5,4],[5,5],[6,3],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[4,2],[4,6],[5,3],[5,6],[6,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[4,2],[4,6],[5,3],[5,4],[6,5],[6,6],]
V0 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[4,3],[4,5],[5,2],[5,6],[6,4],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[4,3],[4,5],[5,4],[5,6],[6,2],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[4,2],[4,5],[5,6],[5,6],[6,3],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[4,6],[4,6],[5,2],[5,3],[6,4],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[4,6],[4,6],[5,2],[5,4],[6,3],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[4,6],[4,6],[5,3],[5,4],[6,2],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,3],[4,1],[4,4],[5,6],[5,6],[6,5],[6,5],]
V2 3 +( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2)/4
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[4,6],[4,6],[5,2],[5,5],[6,3],[6,4],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,3],[4,5],[4,5],[5,6],[5,6],[6,1],[6,4],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,4],[4,1],[4,3],[5,6],[5,6],[6,5],[6,5],]
V2 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,3],[4,5],[4,6],[5,1],[5,6],[6,4],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,3],[4,5],[4,5],[5,4],[5,6],[6,1],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,4],[4,1],[4,5],[5,6],[5,6],[6,3],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,1],[4,4],[5,6],[5,6],[6,3],[6,5],]
V1 2 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,1],[4,5],[5,3],[5,6],[6,4],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,1],[4,5],[5,4],[5,6],[6,3],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,1],[4,3],[5,6],[5,6],[6,4],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,4],[4,5],[4,5],[5,6],[5,6],[6,1],[6,3],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,4],[4,5],[4,6],[5,1],[5,3],[6,5],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,4],[4,5],[4,6],[5,1],[5,6],[6,3],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,4],[4,5],[4,6],[5,1],[5,5],[6,3],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,4],[4,5],[4,5],[5,3],[5,6],[6,1],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,4],[4,5],[4,5],[5,1],[5,6],[6,3],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,4],[4,3],[4,5],[5,6],[5,6],[6,1],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,1],[4,5],[5,6],[5,6],[6,3],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,3],[3,5],[4,6],[4,6],[5,1],[5,4],[6,2],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,3],[3,4],[4,2],[4,5],[5,6],[5,6],[6,1],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,3],[3,4],[4,5],[4,6],[5,1],[5,2],[6,5],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,3],[3,4],[4,5],[4,6],[5,1],[5,6],[6,2],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,3],[3,4],[4,5],[4,6],[5,1],[5,5],[6,2],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,3],[3,5],[4,1],[4,6],[5,4],[5,6],[6,2],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,3],[3,5],[4,2],[4,5],[5,4],[5,6],[6,1],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,3],[3,5],[4,1],[4,5],[5,4],[5,6],[6,2],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,3],[3,5],[4,1],[4,6],[5,2],[5,6],[6,4],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,3],[3,5],[4,2],[4,6],[5,1],[5,4],[6,5],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,3],[3,5],[4,5],[4,6],[5,1],[5,6],[6,2],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,3],[3,5],[4,2],[4,6],[5,4],[5,6],[6,1],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,3],[3,5],[4,4],[4,5],[5,2],[5,6],[6,1],[6,6],]
V0 4 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,3],[3,5],[4,4],[4,6],[5,2],[5,6],[6,1],[6,5],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,3],[3,5],[4,5],[4,6],[5,2],[5,6],[6,1],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,3],[3,5],[4,5],[4,6],[5,4],[5,6],[6,1],[6,2],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,3],[3,5],[4,5],[4,6],[5,2],[5,4],[6,1],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,3],[3,5],[4,1],[4,5],[5,2],[5,6],[6,4],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,3],[3,5],[4,6],[4,6],[5,2],[5,4],[6,1],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,6],[4,6],[5,1],[5,4],[6,3],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,6],[4,6],[5,3],[5,4],[6,1],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,6],[4,6],[5,1],[5,3],[6,4],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,5],[4,6],[5,4],[5,6],[6,1],[6,3],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,5],[4,6],[5,3],[5,4],[6,1],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,5],[4,6],[5,3],[5,6],[6,1],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,3],[4,6],[5,4],[5,6],[6,1],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,5],[4,6],[5,1],[5,4],[6,3],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,4],[4,6],[5,3],[5,6],[6,1],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,4],[4,6],[5,1],[5,6],[6,3],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,4],[4,5],[5,1],[5,6],[6,3],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,4],[4,5],[5,3],[5,6],[6,1],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,3],[4,6],[5,5],[5,6],[6,1],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,3],[4,6],[5,1],[5,4],[6,5],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,3],[4,6],[5,1],[5,6],[6,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,3],[4,6],[5,4],[5,5],[6,1],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,5],[4,6],[5,1],[5,6],[6,3],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,3],[4,4],[5,6],[5,6],[6,1],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,3],[4,5],[5,4],[5,6],[6,1],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,3],[4,5],[5,1],[5,6],[6,4],[6,6],]
V0 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,1],[4,6],[5,4],[5,6],[6,3],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,1],[4,6],[5,3],[5,6],[6,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,1],[4,6],[5,4],[5,5],[6,3],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,3],[4,5],[5,6],[5,6],[6,1],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,3],[3,4],[4,1],[4,5],[5,6],[5,6],[6,2],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,3],[4,1],[4,5],[5,6],[5,6],[6,4],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,2],[4,3],[4,5],[5,6],[5,6],[6,4],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,5],[4,1],[4,2],[5,6],[5,6],[6,4],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,4],[4,2],[4,5],[5,6],[5,6],[6,1],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,4],[4,5],[4,5],[5,1],[5,6],[6,2],[6,6],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,4],[4,5],[4,5],[5,2],[5,6],[6,1],[6,6],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,4],[4,5],[4,6],[5,1],[5,6],[6,2],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,4],[4,5],[4,6],[5,1],[5,5],[6,2],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,4],[4,5],[4,6],[5,1],[5,2],[6,5],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,4],[4,5],[4,5],[5,6],[5,6],[6,1],[6,2],]
V3 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,4],[4,1],[4,5],[5,6],[5,6],[6,2],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,4],[4,1],[4,2],[5,6],[5,6],[6,5],[6,5],]
V3 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,2],[3,4],[4,5],[4,6],[5,1],[5,6],[6,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,2],[3,4],[4,5],[4,5],[5,6],[5,6],[6,1],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,2],[3,4],[4,1],[4,5],[5,6],[5,6],[6,4],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,1],[3,4],[4,5],[4,6],[5,2],[5,6],[6,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,2],[3,4],[4,1],[4,4],[5,6],[5,6],[6,5],[6,5],]
V2 2 +( +t[1]^7 +t[1]^5*t[2] +t[1]^3*t[2]^2 +t[1]*t[2]^3)/4
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,2],[3,4],[4,5],[4,5],[5,4],[5,6],[6,1],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,5],[4,2],[4,5],[5,6],[5,6],[6,1],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,5],[4,2],[4,5],[5,4],[5,6],[6,1],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,5],[4,2],[4,6],[5,4],[5,5],[6,1],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,5],[4,2],[4,6],[5,4],[5,6],[6,1],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,5],[4,2],[4,6],[5,5],[5,6],[6,1],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,5],[4,5],[4,6],[5,4],[5,6],[6,1],[6,2],]
V0 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,2],[4,3],[4,4],[5,6],[5,6],[6,5],[6,5],]
V2 2 +( +t[1]^7 +t[1]^5*t[2] +t[1]^3*t[2]^2 +t[1]*t[2]^3)/4
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,5],[4,4],[4,6],[5,5],[5,6],[6,1],[6,2],]
V0 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,5],[4,2],[4,4],[5,6],[5,6],[6,1],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,5],[4,1],[4,6],[5,2],[5,6],[6,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,5],[4,1],[4,6],[5,2],[5,4],[6,5],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,5],[4,1],[4,6],[5,4],[5,6],[6,2],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,5],[4,1],[4,6],[5,4],[5,5],[6,2],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,5],[4,1],[4,6],[5,5],[5,6],[6,2],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,5],[4,1],[4,5],[5,6],[5,6],[6,2],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,5],[4,1],[4,4],[5,6],[5,6],[6,2],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,5],[4,1],[4,5],[5,2],[5,6],[6,4],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,5],[4,1],[4,5],[5,4],[5,6],[6,2],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,1],[3,4],[4,5],[4,5],[5,6],[5,6],[6,2],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,1],[3,4],[4,2],[4,5],[5,6],[5,6],[6,4],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,4],[3,5],[4,3],[4,5],[5,6],[5,6],[6,2],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,4],[3,5],[4,5],[4,6],[5,4],[5,6],[6,2],[6,3],]
V0 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,1],[3,4],[4,2],[4,4],[5,6],[5,6],[6,5],[6,5],]
V2 2 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,1],[3,2],[4,5],[4,5],[5,6],[5,6],[6,4],[6,4],]
V3 1 +( +t[1]^7 +2*t[1]^4*t[3])/3
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,1],[3,2],[4,5],[4,6],[5,4],[5,6],[6,4],[6,5],]
V0 1 +( +t[1]^7 +3*t[1]^5*t[2] +2*t[1]^4*t[3])/6
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,4],[3,5],[4,4],[4,6],[5,5],[5,6],[6,2],[6,3],]
V0 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,4],[3,5],[4,3],[4,6],[5,4],[5,6],[6,2],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,4],[3,5],[4,3],[4,6],[5,5],[5,6],[6,2],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,4],[3,5],[4,2],[4,6],[5,4],[5,6],[6,3],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,4],[3,5],[4,2],[4,6],[5,3],[5,4],[6,5],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,4],[3,5],[4,2],[4,6],[5,4],[5,5],[6,3],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,4],[3,5],[4,2],[4,6],[5,3],[5,6],[6,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,4],[3,5],[4,2],[4,6],[5,5],[5,6],[6,3],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,4],[3,5],[4,3],[4,5],[5,4],[5,6],[6,2],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,1],[3,4],[4,5],[4,5],[5,4],[5,6],[6,2],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,4],[3,5],[4,2],[4,5],[5,6],[5,6],[6,3],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,4],[3,5],[4,2],[4,4],[5,6],[5,6],[6,3],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,4],[3,5],[4,2],[4,5],[5,3],[5,6],[6,4],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,4],[3,5],[4,2],[4,5],[5,4],[5,6],[6,3],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,4],[3,4],[4,5],[4,6],[5,2],[5,6],[6,3],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,4],[3,5],[4,2],[4,3],[5,6],[5,6],[6,4],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,3],[3,4],[4,2],[4,5],[5,6],[5,6],[6,4],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,2],[3,4],[4,5],[4,6],[5,3],[5,4],[6,5],[6,6],]
V0 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,2],[3,4],[4,5],[4,6],[5,3],[5,6],[6,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,4],[3,4],[4,2],[4,3],[5,6],[5,6],[6,5],[6,5],]
V3 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,3],[3,4],[4,5],[4,6],[5,2],[5,6],[6,4],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,3],[3,4],[4,5],[4,6],[5,2],[5,4],[6,5],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,4],[3,4],[4,2],[4,5],[5,6],[5,6],[6,3],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,4],[3,4],[4,5],[4,5],[5,6],[5,6],[6,2],[6,3],]
V3 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,4],[3,4],[4,5],[4,5],[5,3],[5,6],[6,2],[6,6],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,4],[3,4],[4,3],[4,5],[5,6],[5,6],[6,2],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,2],[3,4],[4,5],[4,5],[5,4],[5,6],[6,3],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,5],[3,6],[4,5],[4,6],[5,0],[5,1],[6,3],[6,4],]
V1 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,5],[3,6],[4,5],[4,6],[5,0],[5,3],[6,1],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,2],[3,3],[4,5],[4,5],[5,6],[5,6],[6,4],[6,4],]
V3 2 +( +t[1]^7 +2*t[1]^4*t[3] +t[1]^3*t[2]^2 +2*t[2]^2*t[3])/6
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,2],[3,3],[4,5],[4,6],[5,4],[5,6],[6,4],[6,5],]
V0 2 +( +t[1]^7 +3*t[1]^5*t[2] +2*t[1]^4*t[3] +t[1]^3*t[2]^2 +3*t[1]*t[2]^3 +2*t[2]^2*t[3])/12
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,2],[3,4],[4,3],[4,5],[5,6],[5,6],[6,4],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,2],[3,4],[4,5],[4,5],[5,6],[5,6],[6,3],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,4],[3,4],[4,5],[4,6],[5,2],[5,3],[6,5],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,5],[4,6],[4,6],[5,0],[5,1],[6,2],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,5],[4,6],[4,6],[5,1],[5,4],[6,0],[6,2],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,5],[4,6],[4,6],[5,2],[5,4],[6,0],[6,1],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,6],[4,5],[4,6],[5,0],[5,1],[6,2],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,6],[4,4],[4,5],[5,1],[5,6],[6,0],[6,2],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,6],[4,2],[4,5],[5,1],[5,6],[6,0],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,6],[4,2],[4,5],[5,4],[5,6],[6,0],[6,1],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,6],[4,1],[4,5],[5,4],[5,6],[6,0],[6,2],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,6],[4,2],[4,5],[5,0],[5,6],[6,1],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,6],[4,1],[4,5],[5,0],[5,2],[6,4],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,6],[4,1],[4,5],[5,0],[5,6],[6,2],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,6],[4,0],[4,5],[5,2],[5,6],[6,1],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,6],[4,0],[4,5],[5,4],[5,6],[6,1],[6,2],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,6],[4,1],[4,2],[5,0],[5,6],[6,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,6],[4,0],[4,5],[5,1],[5,6],[6,2],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,6],[4,0],[4,2],[5,1],[5,4],[6,5],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,6],[4,0],[4,2],[5,1],[5,6],[6,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,6],[4,0],[4,1],[5,2],[5,4],[6,5],[6,6],]
V0 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,6],[4,0],[4,1],[5,2],[5,6],[6,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,6],[4,1],[4,5],[5,2],[5,6],[6,0],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,6],[4,5],[4,6],[5,0],[5,2],[6,1],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,6],[4,5],[4,6],[5,0],[5,4],[6,1],[6,2],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,5],[4,6],[4,6],[5,0],[5,4],[6,1],[6,2],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,5],[4,6],[4,6],[5,0],[5,2],[6,1],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,5],[4,6],[4,6],[5,1],[5,2],[6,0],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,5],[4,0],[4,1],[5,6],[5,6],[6,2],[6,3],]
V3 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,5],[4,0],[4,6],[5,1],[5,6],[6,2],[6,3],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,5],[4,0],[4,2],[5,3],[5,6],[6,1],[6,6],]
V2 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,5],[4,0],[4,3],[5,2],[5,6],[6,1],[6,6],]
V2 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,5],[4,0],[4,3],[5,6],[5,6],[6,1],[6,2],]
V3 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,5],[4,0],[4,2],[5,6],[5,6],[6,1],[6,3],]
V3 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,5],[4,0],[4,6],[5,2],[5,3],[6,1],[6,6],]
V2 2 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,5],[4,0],[4,6],[5,3],[5,6],[6,1],[6,2],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,5],[4,0],[4,6],[5,2],[5,6],[6,1],[6,3],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,5],[4,1],[4,2],[5,6],[5,6],[6,0],[6,3],]
V3 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,5],[4,1],[4,6],[5,2],[5,6],[6,0],[6,3],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,5],[4,1],[4,3],[5,6],[5,6],[6,0],[6,2],]
V3 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,5],[4,1],[4,6],[5,3],[5,6],[6,0],[6,2],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,5],[4,2],[4,3],[5,6],[5,6],[6,0],[6,1],]
V3 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,5],[4,2],[4,6],[5,3],[5,6],[6,0],[6,1],]
V2 1 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,5],[4,3],[4,6],[5,2],[5,6],[6,0],[6,1],]
V2 1 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,5],[4,1],[4,2],[5,6],[5,6],[6,0],[6,3],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,5],[4,0],[4,6],[5,1],[5,6],[6,2],[6,3],]
V0 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,5],[4,0],[4,6],[5,2],[5,3],[6,1],[6,6],]
V0 2 +( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2)/4
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,5],[4,0],[4,6],[5,2],[5,6],[6,1],[6,3],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,5],[4,2],[4,3],[5,6],[5,6],[6,0],[6,1],]
V1 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,6],[4,0],[4,5],[5,1],[5,6],[6,2],[6,3],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,6],[4,1],[4,5],[5,2],[5,6],[6,0],[6,3],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,6],[4,1],[4,5],[5,0],[5,6],[6,2],[6,3],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,6],[4,1],[4,2],[5,3],[5,6],[6,0],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,6],[4,1],[4,2],[5,0],[5,6],[6,3],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,6],[4,0],[4,5],[5,2],[5,6],[6,1],[6,3],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,6],[4,0],[4,5],[5,3],[5,6],[6,1],[6,2],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,6],[4,1],[4,5],[5,3],[5,6],[6,0],[6,2],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,6],[4,2],[4,6],[5,0],[5,3],[6,1],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,6],[4,2],[4,6],[5,0],[5,1],[6,3],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,6],[4,2],[4,5],[5,3],[5,6],[6,0],[6,1],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,6],[4,2],[4,6],[5,1],[5,3],[6,0],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,6],[4,5],[4,6],[5,0],[5,1],[6,2],[6,3],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,6],[4,5],[4,6],[5,0],[5,2],[6,1],[6,3],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,6],[4,5],[4,6],[5,0],[5,3],[6,1],[6,2],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,6],[4,2],[4,5],[5,1],[5,6],[6,0],[6,3],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,6],[4,2],[4,3],[5,0],[5,6],[6,1],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,6],[4,2],[4,5],[5,0],[5,6],[6,1],[6,3],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,5],[4,2],[4,6],[5,3],[5,6],[6,0],[6,1],]
V0 1 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,6],[4,0],[4,1],[5,2],[5,6],[6,3],[6,5],]
V0 1 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,6],[4,0],[4,2],[5,1],[5,6],[6,3],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,6],[4,0],[4,2],[5,3],[5,6],[6,1],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,6],[4,0],[4,1],[5,3],[5,6],[6,2],[6,5],]
V0 1 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,5],[4,1],[4,6],[5,2],[5,6],[6,0],[6,3],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,5],[4,0],[4,1],[5,6],[5,6],[6,2],[6,3],]
V1 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,5],[4,0],[4,2],[5,3],[5,6],[6,1],[6,6],]
V0 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,6],[4,5],[4,6],[5,0],[5,3],[6,1],[6,2],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,6],[4,3],[4,5],[5,2],[5,6],[6,0],[6,1],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,6],[4,5],[4,6],[5,0],[5,2],[6,1],[6,3],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,6],[4,5],[4,6],[5,0],[5,1],[6,2],[6,3],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,6],[4,3],[4,5],[5,1],[5,6],[6,0],[6,2],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,6],[4,3],[4,5],[5,0],[5,6],[6,1],[6,2],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,6],[4,2],[4,5],[5,3],[5,6],[6,0],[6,1],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,6],[4,2],[4,5],[5,1],[5,6],[6,0],[6,3],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,6],[4,2],[4,3],[5,0],[5,6],[6,1],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,6],[4,1],[4,5],[5,3],[5,6],[6,0],[6,2],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,6],[4,2],[4,5],[5,0],[5,6],[6,1],[6,3],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,5],[4,0],[4,2],[5,6],[5,6],[6,1],[6,3],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,6],[4,0],[4,5],[5,2],[5,6],[6,1],[6,3],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,6],[4,0],[4,3],[5,1],[5,6],[6,2],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,6],[4,0],[4,5],[5,1],[5,6],[6,2],[6,3],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,6],[4,0],[4,5],[5,3],[5,6],[6,1],[6,2],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,6],[4,0],[4,1],[5,2],[5,6],[6,3],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,6],[4,0],[4,2],[5,1],[5,6],[6,3],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,6],[4,1],[4,2],[5,0],[5,6],[6,3],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,6],[4,1],[4,3],[5,0],[5,6],[6,2],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,6],[4,1],[4,5],[5,0],[5,6],[6,2],[6,3],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,6],[4,1],[4,5],[5,2],[5,6],[6,0],[6,3],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,1],[3,4],[4,5],[4,5],[5,6],[5,6],[6,2],[6,4],]
V3 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,1],[3,4],[4,5],[4,5],[5,4],[5,6],[6,2],[6,6],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,1],[3,4],[4,5],[4,5],[5,2],[5,6],[6,4],[6,6],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,1],[3,4],[4,4],[4,5],[5,6],[5,6],[6,2],[6,5],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,1],[3,4],[4,4],[4,5],[5,2],[5,6],[6,5],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,1],[3,4],[4,4],[4,5],[5,5],[5,6],[6,2],[6,6],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,4],[4,2],[4,5],[5,1],[5,6],[6,5],[6,6],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,4],[4,2],[4,5],[5,5],[5,6],[6,1],[6,6],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,4],[4,1],[4,5],[5,6],[5,6],[6,2],[6,5],]
V3 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,4],[4,1],[4,5],[5,2],[5,6],[6,5],[6,6],]
V2 2 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,4],[4,1],[4,5],[5,5],[5,6],[6,2],[6,6],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,4],[4,1],[4,2],[5,6],[5,6],[6,5],[6,5],]
V4 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,2],[3,4],[4,5],[4,6],[5,1],[5,4],[6,5],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,2],[3,4],[4,5],[4,6],[5,1],[5,6],[6,4],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,2],[3,4],[4,5],[4,5],[5,6],[5,6],[6,1],[6,4],]
V3 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,2],[3,4],[4,1],[4,5],[5,6],[5,6],[6,4],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,2],[3,4],[4,4],[4,5],[5,1],[5,6],[6,5],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,2],[3,4],[4,4],[4,5],[5,5],[5,6],[6,1],[6,6],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,2],[3,4],[4,1],[4,4],[5,6],[5,6],[6,5],[6,5],]
V3 2 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,2],[3,4],[4,1],[4,5],[5,5],[5,6],[6,4],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,2],[3,4],[4,5],[4,5],[5,1],[5,6],[6,4],[6,6],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,2],[3,4],[4,5],[4,5],[5,4],[5,6],[6,1],[6,6],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,2],[3,4],[4,4],[4,5],[5,6],[5,6],[6,1],[6,5],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,1],[3,4],[4,5],[4,6],[5,2],[5,4],[6,5],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,1],[3,4],[4,5],[4,6],[5,2],[5,6],[6,4],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,2],[4,5],[5,6],[5,6],[6,1],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,2],[4,3],[4,5],[5,6],[5,6],[6,4],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,2],[4,4],[4,5],[5,3],[5,6],[6,5],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,2],[4,4],[4,5],[5,6],[5,6],[6,3],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,2],[4,4],[4,5],[5,5],[5,6],[6,3],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,2],[4,3],[4,5],[5,5],[5,6],[6,4],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,2],[4,3],[4,4],[5,6],[5,6],[6,5],[6,5],]
V2 2 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,2],[4,5],[4,5],[5,4],[5,6],[6,3],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,2],[4,5],[4,5],[5,3],[5,6],[6,4],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,4],[4,5],[5,6],[5,6],[6,1],[6,2],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,2],[4,6],[5,5],[5,6],[6,1],[6,4],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,4],[4,6],[5,5],[5,6],[6,1],[6,2],]
V1 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,5],[4,6],[5,4],[5,6],[6,1],[6,2],]
V1 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,2],[4,6],[5,4],[5,6],[6,1],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,2],[4,6],[5,4],[5,5],[6,1],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,1],[4,6],[5,2],[5,4],[6,5],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,1],[4,6],[5,2],[5,5],[6,4],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,1],[4,6],[5,2],[5,6],[6,4],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,1],[4,6],[5,4],[5,6],[6,2],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,1],[4,6],[5,4],[5,5],[6,2],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,2],[4,4],[5,6],[5,6],[6,1],[6,5],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,2],[4,4],[5,5],[5,6],[6,1],[6,6],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,2],[4,5],[5,4],[5,6],[6,1],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,1],[4,6],[5,5],[5,6],[6,2],[6,4],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,1],[4,2],[5,6],[5,6],[6,4],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,4],[4,5],[4,5],[5,2],[5,6],[6,1],[6,6],]
V3 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,4],[4,5],[4,5],[5,1],[5,6],[6,2],[6,6],]
V3 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,4],[4,5],[4,5],[5,6],[5,6],[6,1],[6,2],]
V4 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,1],[4,2],[5,5],[5,6],[6,4],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,1],[4,2],[5,4],[5,6],[6,5],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,4],[4,5],[4,6],[5,1],[5,2],[6,5],[6,6],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,4],[4,5],[4,6],[5,1],[5,6],[6,2],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,4],[4,5],[4,6],[5,1],[5,5],[6,2],[6,6],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,1],[4,4],[5,6],[5,6],[6,2],[6,5],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,1],[4,4],[5,5],[5,6],[6,2],[6,6],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,1],[4,5],[5,2],[5,6],[6,4],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,1],[4,5],[5,4],[5,6],[6,2],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,1],[4,5],[5,6],[5,6],[6,2],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,4],[4,5],[4,5],[5,3],[5,6],[6,2],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,4],[4,5],[4,5],[5,2],[5,6],[6,3],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,3],[4,5],[4,5],[5,2],[5,6],[6,4],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,3],[4,4],[4,5],[5,6],[5,6],[6,2],[6,5],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,3],[4,4],[4,5],[5,5],[5,6],[6,2],[6,6],]
V0 5 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,3],[4,4],[4,5],[5,2],[5,6],[6,5],[6,6],]
V0 4 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,3],[4,2],[4,5],[5,6],[5,6],[6,4],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,2],[4,5],[4,6],[5,3],[5,4],[6,5],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,2],[4,5],[4,6],[5,3],[5,6],[6,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,3],[4,2],[4,5],[5,5],[5,6],[6,4],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,3],[4,5],[4,5],[5,4],[5,6],[6,2],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,3],[4,5],[4,5],[5,6],[5,6],[6,2],[6,4],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,3],[4,5],[4,6],[5,2],[5,4],[6,5],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,3],[4,5],[4,6],[5,2],[5,6],[6,4],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,4],[4,2],[4,3],[5,6],[5,6],[6,5],[6,5],]
V2 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,4],[4,2],[4,5],[5,3],[5,6],[6,5],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,4],[4,2],[4,5],[5,5],[5,6],[6,3],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,4],[4,3],[4,5],[5,6],[5,6],[6,2],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,4],[4,3],[4,5],[5,5],[5,6],[6,2],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,4],[4,3],[4,5],[5,2],[5,6],[6,5],[6,6],]
V0 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,4],[4,2],[4,5],[5,6],[5,6],[6,3],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,2],[4,3],[5,6],[5,6],[6,4],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,2],[4,4],[5,5],[5,6],[6,3],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,2],[4,3],[5,4],[5,6],[6,5],[6,6],]
V0 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,2],[4,3],[5,5],[5,6],[6,4],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,4],[4,5],[4,6],[5,2],[5,6],[6,3],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,4],[4,5],[4,6],[5,2],[5,5],[6,3],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,4],[4,5],[4,6],[5,2],[5,3],[6,5],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,4],[4,5],[4,5],[5,6],[5,6],[6,2],[6,3],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,2],[4,5],[4,5],[5,6],[5,6],[6,3],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,5],[3,5],[4,6],[4,6],[5,1],[5,2],[6,3],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,4],[3,5],[4,6],[4,6],[5,2],[5,5],[6,1],[6,3],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,4],[3,5],[4,6],[4,6],[5,1],[5,5],[6,2],[6,3],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,4],[3,5],[4,6],[4,6],[5,2],[5,3],[6,1],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,4],[3,5],[4,6],[4,6],[5,1],[5,3],[6,2],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,4],[3,5],[4,6],[4,6],[5,1],[5,2],[6,3],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,6],[4,6],[5,1],[5,4],[6,3],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,3],[4,5],[5,6],[5,6],[6,1],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,4],[4,5],[5,6],[5,6],[6,1],[6,3],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,3],[4,6],[5,4],[5,6],[6,1],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,4],[4,5],[5,1],[5,6],[6,3],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,4],[4,5],[5,3],[5,6],[6,1],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,3],[4,6],[5,5],[5,6],[6,1],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,3],[4,6],[5,1],[5,4],[6,5],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,3],[4,6],[5,1],[5,6],[6,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,3],[4,6],[5,4],[5,5],[6,1],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,6],[4,6],[5,1],[5,3],[6,4],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,5],[4,6],[5,4],[5,6],[6,1],[6,3],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,4],[4,6],[5,5],[5,6],[6,1],[6,3],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,5],[4,6],[5,1],[5,3],[6,4],[6,6],]
V0 2 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,4],[4,6],[5,1],[5,3],[6,5],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,4],[4,6],[5,1],[5,5],[6,3],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,4],[4,6],[5,1],[5,6],[6,3],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,4],[4,6],[5,3],[5,6],[6,1],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,5],[4,6],[5,1],[5,6],[6,3],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,5],[4,6],[5,3],[5,4],[6,1],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,5],[4,6],[5,3],[5,6],[6,1],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,5],[4,6],[5,1],[5,4],[6,3],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,4],[4,3],[4,5],[5,6],[5,6],[6,1],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,3],[4,5],[4,6],[5,1],[5,4],[6,5],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,3],[4,5],[4,6],[5,1],[5,6],[6,4],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,4],[4,3],[4,5],[5,5],[5,6],[6,1],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,4],[4,5],[4,5],[5,1],[5,6],[6,3],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,3],[4,4],[5,6],[5,6],[6,1],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,3],[4,4],[5,5],[5,6],[6,1],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,4],[4,5],[4,6],[5,1],[5,6],[6,3],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,4],[4,5],[4,6],[5,1],[5,5],[6,3],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,3],[4,5],[5,1],[5,6],[6,4],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,3],[4,5],[5,4],[5,6],[6,1],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,4],[4,5],[4,5],[5,6],[5,6],[6,1],[6,3],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,4],[4,5],[4,6],[5,1],[5,3],[6,5],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,4],[4,5],[4,5],[5,3],[5,6],[6,1],[6,6],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,3],[3,5],[4,6],[4,6],[5,1],[5,2],[6,4],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,3],[3,5],[4,5],[4,6],[5,4],[5,6],[6,1],[6,2],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,3],[3,5],[4,5],[4,6],[5,2],[5,6],[6,1],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,3],[3,5],[4,5],[4,6],[5,1],[5,6],[6,2],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,3],[3,5],[4,5],[4,6],[5,1],[5,4],[6,2],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,3],[3,5],[4,4],[4,6],[5,1],[5,6],[6,2],[6,5],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,3],[3,5],[4,4],[4,6],[5,1],[5,5],[6,2],[6,6],]
V0 5 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,3],[3,5],[4,4],[4,6],[5,1],[5,2],[6,5],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,3],[3,5],[4,4],[4,5],[5,6],[5,6],[6,1],[6,2],]
V1 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,3],[3,5],[4,4],[4,5],[5,1],[5,6],[6,2],[6,6],]
V0 4 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,3],[3,4],[4,5],[4,6],[5,1],[5,2],[6,5],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,3],[3,4],[4,5],[4,6],[5,1],[5,5],[6,2],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,3],[3,4],[4,5],[4,6],[5,1],[5,6],[6,2],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,3],[3,5],[4,4],[4,5],[5,2],[5,6],[6,1],[6,6],]
V0 4 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,3],[3,5],[4,5],[4,6],[5,2],[5,4],[6,1],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,3],[3,4],[4,5],[4,5],[5,2],[5,6],[6,1],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,3],[3,4],[4,5],[4,5],[5,1],[5,6],[6,2],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,6],[4,6],[5,3],[5,4],[6,1],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,6],[4,6],[5,4],[5,5],[6,1],[6,3],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,6],[4,6],[5,1],[5,5],[6,3],[6,4],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,3],[3,4],[4,5],[4,5],[5,6],[5,6],[6,1],[6,2],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,3],[3,5],[4,6],[4,6],[5,1],[5,4],[6,2],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,3],[3,5],[4,6],[4,6],[5,1],[5,5],[6,2],[6,4],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,3],[3,5],[4,6],[4,6],[5,2],[5,4],[6,1],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,3],[3,5],[4,6],[4,6],[5,4],[5,5],[6,1],[6,2],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,4],[3,5],[4,3],[4,5],[5,1],[5,6],[6,2],[6,6],]
V0 2 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,4],[3,5],[4,3],[4,5],[5,2],[5,6],[6,1],[6,6],]
V0 2 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,4],[3,5],[4,3],[4,5],[5,6],[5,6],[6,1],[6,2],]
V1 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,4],[3,5],[4,5],[4,6],[5,2],[5,6],[6,1],[6,3],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,4],[3,5],[4,5],[4,6],[5,3],[5,6],[6,1],[6,2],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,4],[3,5],[4,5],[4,6],[5,2],[5,3],[6,1],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,4],[3,5],[4,5],[4,6],[5,1],[5,6],[6,2],[6,3],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,4],[3,5],[4,5],[4,6],[5,1],[5,3],[6,2],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,4],[3,5],[4,5],[4,6],[5,1],[5,2],[6,3],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,4],[3,5],[4,3],[4,6],[5,1],[5,2],[6,5],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,4],[3,5],[4,3],[4,6],[5,1],[5,6],[6,2],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,4],[3,5],[4,3],[4,6],[5,1],[5,5],[6,2],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,3],[3,5],[4,6],[4,6],[5,2],[5,5],[6,1],[6,4],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,6],[4,6],[5,4],[5,5],[6,2],[6,3],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,6],[4,6],[5,3],[5,4],[6,2],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,6],[4,6],[5,2],[5,5],[6,3],[6,4],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,6],[4,6],[5,2],[5,3],[6,4],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,2],[4,5],[5,6],[5,6],[6,3],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,2],[4,6],[5,4],[5,5],[6,3],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,2],[4,6],[5,3],[5,6],[6,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,2],[4,6],[5,3],[5,4],[6,5],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,2],[4,5],[5,4],[5,6],[6,3],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,2],[4,5],[5,3],[5,6],[6,4],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,3],[4,4],[5,2],[5,6],[6,5],[6,6],]
V0 3 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,3],[4,4],[5,5],[5,6],[6,2],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,2],[4,6],[5,5],[5,6],[6,3],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,2],[4,6],[5,4],[5,6],[6,3],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,4],[4,5],[5,6],[5,6],[6,2],[6,3],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,5],[4,6],[5,2],[5,6],[6,3],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,5],[4,6],[5,3],[5,4],[6,2],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,5],[4,6],[5,3],[5,6],[6,2],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,5],[4,6],[5,4],[5,6],[6,2],[6,3],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,4],[4,6],[5,2],[5,6],[6,3],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,4],[4,6],[5,3],[5,6],[6,2],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,4],[4,6],[5,5],[5,6],[6,2],[6,3],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,4],[4,6],[5,2],[5,5],[6,3],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,4],[4,6],[5,2],[5,3],[6,5],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,5],[4,6],[5,2],[5,4],[6,3],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,3],[4,5],[5,6],[5,6],[6,2],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,3],[4,5],[5,2],[5,6],[6,4],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,3],[4,5],[5,4],[5,6],[6,2],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,3],[4,6],[5,2],[5,4],[6,5],[6,6],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,3],[4,6],[5,2],[5,6],[6,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,3],[4,6],[5,4],[5,5],[6,2],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,3],[4,6],[5,2],[5,5],[6,4],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,3],[4,6],[5,4],[5,6],[6,2],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,4],[4,5],[5,2],[5,6],[6,3],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,3],[4,6],[5,5],[5,6],[6,2],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,4],[4,5],[5,3],[5,6],[6,2],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,3],[4,4],[5,6],[5,6],[6,2],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,6],[4,6],[5,2],[5,4],[6,3],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,2],[4,4],[5,6],[5,6],[6,3],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,5],[3,5],[4,6],[4,6],[5,1],[5,3],[6,2],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,5],[3,5],[4,6],[4,6],[5,1],[5,4],[6,2],[6,3],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,5],[3,6],[4,5],[4,6],[5,1],[5,3],[6,2],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,2],[3,3],[3,4],[4,4],[4,5],[5,5],[5,6],[6,3],[6,6],]
V0 7 +( +t[1]^7 +2*t[1]^3*t[4] +t[1]^3*t[2]^2 +2*t[1]^4*t[3] +4*t[3]*t[4] +2*t[2]^2*t[3])/12
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,2],[3,3],[3,4],[4,5],[4,5],[5,3],[5,6],[6,4],[6,6],]
V1 5 +( +t[1]^7 +t[1]^5*t[2] +2*t[1]^4*t[3] +2*t[1]^2*t[2]*t[3])/6
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,2],[3,3],[3,4],[4,4],[4,5],[5,6],[5,6],[6,3],[6,5],]
V1 5 +( +t[1]^7 +2*t[1]^4*t[3])/3
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,5],[3,6],[4,5],[4,6],[5,1],[5,2],[6,3],[6,4],]
V0 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,2],[3,4],[4,5],[4,5],[5,6],[5,6],[6,3],[6,4],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,3],[3,4],[4,2],[4,5],[5,5],[5,6],[6,4],[6,6],]
V0 5 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,3],[3,4],[4,2],[4,4],[5,6],[5,6],[6,5],[6,5],]
V2 4 +( +t[1]^7 +t[1]^5*t[2] +t[1]^3*t[2]^2 +t[1]*t[2]^3)/4
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,2],[3,4],[4,5],[4,6],[5,3],[5,6],[6,4],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,2],[3,4],[4,5],[4,6],[5,3],[5,4],[6,5],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,2],[3,4],[4,5],[4,5],[5,4],[5,6],[6,3],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,2],[3,4],[4,3],[4,5],[5,6],[5,6],[6,4],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,2],[3,4],[3,5],[4,3],[4,6],[5,4],[5,6],[6,3],[6,5],]
V0 3 +( +t[1]^7 +t[1]^3*t[2]^2 +2*t[1]^3*t[4] +2*t[1]^4*t[3] +2*t[2]^2*t[3] +4*t[3]*t[4])/12
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,2],[3,4],[3,5],[4,3],[4,6],[5,3],[5,6],[6,4],[6,5],]
V0 3 +( +t[1]^7 +2*t[1]^5*t[2] +3*t[1]^3*t[2]^2 +2*t[1]^3*t[4] +2*t[1]^4*t[3] +4*t[1]^2*t[2]*t[3] +6*t[2]^2*t[3] +4*t[3]*t[4])/24
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,2],[3,4],[4,3],[4,5],[5,5],[5,6],[6,4],[6,6],]
V0 4 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,2],[3,4],[4,4],[4,5],[5,6],[5,6],[6,3],[6,5],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,2],[3,4],[4,4],[4,5],[5,5],[5,6],[6,3],[6,6],]
V0 5 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,2],[3,4],[3,4],[4,5],[4,6],[5,3],[5,6],[6,3],[6,5],]
V1 3 +( +t[1]^7 +t[1]^5*t[2] +2*t[1]^4*t[3] +2*t[1]^2*t[2]*t[3])/6
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,2],[3,4],[3,4],[4,3],[4,5],[5,6],[5,6],[6,3],[6,5],]
V2 3 +( +t[1]^7 +t[1]^3*t[2]^2 +2*t[1]^4*t[3] +2*t[2]^2*t[3])/6
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,2],[3,4],[3,4],[4,3],[4,3],[5,6],[5,6],[6,5],[6,5],]
V4 3 +( +t[1]^7 +2*t[1]^5*t[2] +3*t[1]^3*t[2]^2 +2*t[1]^3*t[4] +2*t[1]^4*t[3] +4*t[1]^2*t[2]*t[3] +6*t[2]^2*t[3] +4*t[3]*t[4])/24
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,2],[3,4],[3,4],[4,5],[4,5],[5,6],[5,6],[6,3],[6,3],]
V4 3 +( +t[1]^7 +2*t[1]^3*t[4] +t[1]^3*t[2]^2 +2*t[1]^4*t[3] +4*t[3]*t[4] +2*t[2]^2*t[3])/12
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,2],[3,3],[3,4],[4,5],[4,6],[5,3],[5,6],[6,4],[6,5],]
V0 4 +( +t[1]^7 +2*t[1]^4*t[3])/3
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,2],[3,3],[3,4],[4,5],[4,6],[5,3],[5,4],[6,5],[6,6],]
V0 5 +( +t[1]^7 +t[1]^3*t[2]^2 +2*t[1]^4*t[3] +2*t[2]^2*t[3])/6
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,2],[3,4],[4,5],[4,5],[5,3],[5,6],[6,4],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,2],[3,3],[3,4],[4,5],[4,5],[5,6],[5,6],[6,3],[6,4],]
V2 4 +( +t[1]^7 +2*t[1]^4*t[3])/3
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,3],[3,4],[4,5],[4,5],[5,6],[5,6],[6,2],[6,4],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,3],[3,4],[4,5],[4,6],[5,2],[5,4],[6,5],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,3],[3,4],[4,5],[4,6],[5,2],[5,6],[6,4],[6,5],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,3],[3,4],[4,5],[4,5],[5,2],[5,6],[6,4],[6,6],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,3],[3,4],[4,5],[4,5],[5,4],[5,6],[6,2],[6,6],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,3],[3,4],[4,4],[4,5],[5,6],[5,6],[6,2],[6,5],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,3],[3,4],[4,4],[4,5],[5,5],[5,6],[6,2],[6,6],]
V0 6 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,4],[4,2],[4,3],[5,6],[5,6],[6,5],[6,5],]
V3 2 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,4],[4,2],[4,5],[5,5],[5,6],[6,3],[6,6],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,5],[4,2],[4,5],[5,6],[5,6],[6,3],[6,4],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,3],[3,4],[4,5],[4,5],[5,6],[5,6],[6,0],[6,4],]
V2 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,4],[3,5],[4,0],[4,5],[5,6],[5,6],[6,3],[6,4],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,4],[3,4],[4,5],[4,6],[5,0],[5,6],[6,3],[6,5],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,4],[3,5],[4,0],[4,3],[5,5],[5,6],[6,4],[6,6],]
V0 5 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,4],[3,5],[4,0],[4,3],[5,6],[5,6],[6,4],[6,5],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,4],[3,5],[4,0],[4,5],[5,3],[5,6],[6,4],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,4],[3,5],[4,0],[4,5],[5,4],[5,6],[6,3],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,4],[3,5],[4,4],[4,5],[5,6],[5,6],[6,0],[6,3],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,4],[3,5],[4,3],[4,6],[5,4],[5,6],[6,0],[6,5],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,4],[3,5],[4,3],[4,6],[5,5],[5,6],[6,0],[6,4],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,4],[3,5],[4,5],[4,6],[5,4],[5,6],[6,0],[6,3],]
V0 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,0],[3,4],[4,2],[4,4],[5,6],[5,6],[6,5],[6,5],]
V3 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,0],[3,2],[4,5],[4,5],[5,6],[5,6],[6,4],[6,4],]
V4 2 +( +t[1]^7 +2*t[1]^4*t[3])/3
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,0],[3,2],[4,5],[4,6],[5,4],[5,6],[6,4],[6,5],]
V1 2 +( +t[1]^7 +3*t[1]^5*t[2] +2*t[1]^4*t[3])/6
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,0],[3,2],[4,4],[4,5],[5,6],[5,6],[6,4],[6,5],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,4],[3,5],[4,4],[4,6],[5,5],[5,6],[6,0],[6,3],]
V0 5 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,4],[3,5],[4,3],[4,5],[5,6],[5,6],[6,0],[6,4],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,4],[3,5],[4,0],[4,6],[5,5],[5,6],[6,3],[6,4],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,4],[3,5],[4,0],[4,6],[5,4],[5,6],[6,3],[6,5],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,4],[3,5],[4,0],[4,6],[5,4],[5,5],[6,3],[6,6],]
V0 5 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,4],[3,5],[4,0],[4,6],[5,3],[5,6],[6,4],[6,5],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,4],[3,5],[4,0],[4,6],[5,3],[5,4],[6,5],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,4],[3,4],[4,0],[4,5],[5,6],[5,6],[6,3],[6,5],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,3],[3,4],[4,5],[4,6],[5,0],[5,6],[6,4],[6,5],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,4],[3,4],[4,0],[4,3],[5,6],[5,6],[6,5],[6,5],]
V3 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,3],[3,4],[4,5],[4,6],[5,0],[5,4],[6,5],[6,6],]
V0 5 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,4],[3,4],[4,0],[4,5],[5,5],[5,6],[6,3],[6,6],]
V1 5 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,4],[3,4],[4,5],[4,5],[5,6],[5,6],[6,0],[6,3],]
V3 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,4],[3,4],[4,5],[4,5],[5,0],[5,6],[6,3],[6,6],]
V2 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,4],[3,4],[4,3],[4,5],[5,6],[5,6],[6,0],[6,5],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,4],[3,4],[4,5],[4,6],[5,0],[5,3],[6,5],[6,6],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,3],[3,4],[4,0],[4,5],[5,6],[5,6],[6,4],[6,5],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,3],[3,4],[4,5],[4,5],[5,0],[5,6],[6,4],[6,6],]
V1 5 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,3],[3,4],[4,4],[4,5],[5,6],[5,6],[6,0],[6,5],]
V1 5 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,3],[3,4],[4,4],[4,5],[5,5],[5,6],[6,0],[6,6],]
V0 7 +( +t[1]^7 +6*t[7])/7
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,0],[3,4],[4,5],[4,6],[5,3],[5,6],[6,4],[6,5],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,3],[3,4],[4,0],[4,4],[5,6],[5,6],[6,5],[6,5],]
V2 5 +( +t[1]^7 +t[1]^5*t[2] +4*t[1]^2*t[5] +4*t[2]*t[5])/10
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,0],[3,4],[4,5],[4,5],[5,6],[5,6],[6,3],[6,4],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,0],[3,4],[4,5],[4,6],[5,3],[5,4],[6,5],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,0],[3,4],[4,5],[4,5],[5,3],[5,6],[6,4],[6,6],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,0],[3,4],[4,4],[4,5],[5,6],[5,6],[6,3],[6,5],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,0],[3,4],[4,4],[4,5],[5,5],[5,6],[6,3],[6,6],]
V0 6 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,5],[4,4],[4,5],[5,6],[5,6],[6,2],[6,3],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,5],[4,5],[4,6],[5,4],[5,6],[6,2],[6,3],]
V0 2 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,0],[3,3],[4,4],[4,5],[5,6],[5,6],[6,4],[6,5],]
V1 5 +( +t[1]^7 +2*t[1]^3*t[4] +t[1]^3*t[2]^2)/4
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,0],[3,3],[4,5],[4,6],[5,4],[5,6],[6,4],[6,5],]
V0 4 +( +t[1]^7 +3*t[1]^5*t[2] +2*t[1]^4*t[3] +2*t[1]^3*t[4] +6*t[1]*t[2]*t[4] +4*t[3]*t[4] +t[1]^3*t[2]^2 +3*t[1]*t[2]^3 +2*t[2]^2*t[3])/24
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,0],[3,3],[4,5],[4,5],[5,6],[5,6],[6,4],[6,4],]
V3 4 +( +t[1]^7 +2*t[1]^4*t[3] +2*t[1]^3*t[4] +4*t[3]*t[4] +t[1]^3*t[2]^2 +2*t[2]^2*t[3])/12
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,5],[4,4],[4,6],[5,5],[5,6],[6,2],[6,3],]
V0 4 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,5],[4,3],[4,6],[5,5],[5,6],[6,2],[6,4],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,5],[4,3],[4,6],[5,4],[5,6],[6,2],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,5],[4,3],[4,6],[5,4],[5,5],[6,2],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,5],[4,3],[4,5],[5,6],[5,6],[6,2],[6,4],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,5],[4,2],[4,6],[5,4],[5,6],[6,3],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,5],[4,2],[4,6],[5,4],[5,5],[6,3],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,5],[4,2],[4,6],[5,3],[5,6],[6,4],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,5],[4,2],[4,6],[5,3],[5,4],[6,5],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,5],[4,2],[4,6],[5,5],[5,6],[6,3],[6,4],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,5],[4,3],[4,5],[5,4],[5,6],[6,2],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,0],[3,4],[4,3],[4,5],[5,6],[5,6],[6,4],[6,5],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,0],[3,4],[4,5],[4,5],[5,4],[5,6],[6,3],[6,6],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,5],[4,2],[4,4],[5,6],[5,6],[6,3],[6,5],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,5],[4,2],[4,5],[5,3],[5,6],[6,4],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,5],[4,2],[4,5],[5,4],[5,6],[6,3],[6,6],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,5],[4,2],[4,3],[5,6],[5,6],[6,4],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,5],[4,2],[4,3],[5,5],[5,6],[6,4],[6,6],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,4],[4,5],[4,6],[5,2],[5,3],[6,5],[6,6],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,4],[4,5],[4,6],[5,2],[5,5],[6,3],[6,6],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,4],[4,5],[4,6],[5,2],[5,6],[6,3],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,4],[4,3],[4,5],[5,6],[5,6],[6,2],[6,5],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,4],[4,3],[4,5],[5,5],[5,6],[6,2],[6,6],]
V1 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,4],[4,5],[4,5],[5,3],[5,6],[6,2],[6,6],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,4],[4,5],[4,5],[5,2],[5,6],[6,3],[6,6],]
V2 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,4],[4,5],[4,5],[5,6],[5,6],[6,2],[6,3],]
V3 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,4],[4,2],[4,5],[5,6],[5,6],[6,3],[6,5],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,3],[3,4],[4,2],[4,5],[5,6],[5,6],[6,4],[6,5],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,4],[4,2],[4,5],[5,6],[5,6],[6,1],[6,5],]
V3 1 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,4],[4,5],[4,5],[5,6],[5,6],[6,0],[6,3],]
V5 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,2],[4,5],[5,6],[5,6],[6,0],[6,4],]
V3 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,0],[2,3],[3,4],[3,4],[4,2],[4,5],[5,6],[5,6],[6,3],[6,5],]
V3 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,0],[2,3],[2,3],[3,2],[3,4],[4,5],[4,5],[5,6],[5,6],[6,2],[6,4],]
V5 0 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,1],[0,1],[1,0],[1,0],[2,3],[2,3],[3,2],[3,4],[4,2],[4,5],[5,6],[5,6],[6,4],[6,5],]
V4 0 +( +t[1]^7 +t[1]^3*t[2]^2 +t[1]^5*t[2] +t[1]*t[2]^3)/4
[[0,1],[0,1],[1,0],[1,0],[2,3],[2,3],[3,2],[3,2],[4,5],[4,6],[5,4],[5,6],[6,4],[6,5],]
V4 0 +( +t[1]^7 +5*t[1]^5*t[2] +2*t[1]^4*t[3] +9*t[1]^3*t[2]^2 +4*t[1]^2*t[2]*t[3] +9*t[1]*t[2]^3 +6*t[2]^2*t[3] +2*t[1]^3*t[4] +6*t[1]*t[2]*t[4] +4*t[3]*t[4])/48
[[0,1],[0,1],[1,0],[1,0],[2,3],[2,3],[3,2],[3,2],[4,5],[4,5],[5,6],[5,6],[6,4],[6,4],]
V7 0 +( +t[1]^7 +2*t[1]^4*t[3] +2*t[1]^5*t[2] +4*t[1]^2*t[2]*t[3] +3*t[1]^3*t[2]^2 +6*t[2]^2*t[3] +2*t[1]^3*t[4] +4*t[3]*t[4])/24
[[0,1],[0,1],[1,0],[1,0],[2,3],[2,3],[3,4],[3,5],[4,2],[4,5],[5,6],[5,6],[6,2],[6,4],]
V4 0 +( +t[1]^7 +t[1]^3*t[2]^2 +t[1]^5*t[2] +t[1]*t[2]^3)/4
[[0,1],[0,1],[1,0],[1,0],[2,3],[2,3],[3,2],[3,4],[4,5],[4,6],[5,2],[5,6],[6,4],[6,5],]
V3 0 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,1],[0,1],[1,0],[1,0],[2,3],[2,3],[3,4],[3,4],[4,5],[4,6],[5,2],[5,6],[6,2],[6,5],]
V4 0 +( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2)/4
[[0,1],[0,1],[1,0],[1,0],[2,3],[2,3],[3,4],[3,4],[4,5],[4,5],[5,6],[5,6],[6,2],[6,2],]
V7 0 +( +t[1]^7 +4*t[1]^2*t[5] +t[1]^5*t[2] +4*t[2]*t[5])/10
[[0,1],[0,1],[1,0],[1,0],[2,3],[2,3],[3,4],[3,5],[4,2],[4,6],[5,2],[5,6],[6,4],[6,5],]
V3 0 +( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2)/4
[[0,1],[0,1],[1,0],[1,2],[2,0],[2,3],[3,2],[3,4],[4,5],[4,5],[5,6],[5,6],[6,3],[6,4],]
V3 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,0],[2,3],[3,2],[3,4],[4,5],[4,6],[5,3],[5,6],[6,4],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,0],[2,3],[3,2],[3,4],[4,3],[4,5],[5,6],[5,6],[6,4],[6,5],]
V2 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,1],[1,0],[1,0],[2,3],[2,4],[3,2],[3,5],[4,3],[4,6],[5,4],[5,6],[6,2],[6,5],]
V2 0 +( +t[1]^7 +t[1]^3*t[2]^2 +t[1]^5*t[2] +t[1]*t[2]^3)/4
[[0,1],[0,1],[1,0],[1,0],[2,3],[2,4],[3,2],[3,4],[4,5],[4,6],[5,2],[5,6],[6,3],[6,5],]
V2 0 +( +t[1]^7 +t[1]^3*t[2]^2 +t[1]^5*t[2] +t[1]*t[2]^3)/4
[[0,1],[0,1],[1,0],[1,0],[2,3],[2,4],[3,2],[3,5],[4,2],[4,6],[5,3],[5,6],[6,4],[6,5],]
V2 0 +( +t[1]^7 +5*t[1]^3*t[2]^2 +4*t[1]^2*t[5] +t[1]^5*t[2] +5*t[1]*t[2]^3 +4*t[2]*t[5])/20
[[0,1],[0,1],[1,0],[1,0],[2,3],[2,4],[3,2],[3,5],[4,2],[4,6],[5,4],[5,6],[6,3],[6,5],]
V2 0 +( +t[1]^7 +t[1]^3*t[2]^2 +t[1]^5*t[2] +t[1]*t[2]^3)/4
[[0,1],[0,1],[1,0],[1,0],[2,3],[2,4],[3,4],[3,5],[4,5],[4,6],[5,2],[5,6],[6,2],[6,3],]
V2 0 +( +t[1]^7 +4*t[1]^2*t[5] +t[1]^5*t[2] +4*t[2]*t[5])/10
[[0,1],[0,1],[1,0],[1,0],[2,3],[2,3],[3,4],[3,5],[4,2],[4,6],[5,4],[5,6],[6,2],[6,5],]
V3 0 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,3],[3,0],[3,4],[4,5],[4,5],[5,6],[5,6],[6,2],[6,4],]
V4 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,3],[3,0],[3,2],[4,5],[4,5],[5,6],[5,6],[6,4],[6,4],]
V5 0 +( +t[1]^7 +2*t[1]^4*t[3] +t[1]^3*t[2]^2 +2*t[2]^2*t[3])/6
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,3],[3,0],[3,2],[4,5],[4,6],[5,4],[5,6],[6,4],[6,5],]
V2 0 +( +t[1]^7 +3*t[1]^5*t[2] +2*t[1]^4*t[3] +t[1]^3*t[2]^2 +3*t[1]*t[2]^3 +2*t[2]^2*t[3])/12
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,3],[3,0],[3,4],[4,5],[4,6],[5,2],[5,6],[6,4],[6,5],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,0],[2,3],[3,4],[3,5],[4,3],[4,6],[5,4],[5,6],[6,2],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,0],[2,3],[3,4],[3,5],[4,5],[4,6],[5,4],[5,6],[6,2],[6,3],]
V1 0 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,1],[0,1],[1,0],[1,2],[2,0],[2,3],[3,4],[3,5],[4,2],[4,6],[5,4],[5,6],[6,3],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,0],[2,3],[3,4],[3,5],[4,3],[4,5],[5,6],[5,6],[6,2],[6,4],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,0],[2,3],[3,4],[3,5],[4,2],[4,6],[5,3],[5,6],[6,4],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,0],[2,3],[3,4],[3,5],[4,2],[4,5],[5,6],[5,6],[6,3],[6,4],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,0],[2,3],[3,4],[3,4],[4,5],[4,6],[5,2],[5,6],[6,3],[6,5],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,0],[2,3],[3,4],[3,5],[4,2],[4,3],[5,6],[5,6],[6,4],[6,5],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,0],[4,2],[5,6],[5,6],[6,4],[6,5],]
V3 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,4],[4,5],[4,5],[5,6],[5,6],[6,0],[6,2],]
V5 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,4],[4,5],[4,6],[5,0],[5,6],[6,2],[6,5],]
V3 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,4],[4,0],[4,5],[5,6],[5,6],[6,2],[6,5],]
V4 0 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,3],[3,2],[3,4],[4,5],[4,6],[5,0],[5,6],[6,4],[6,5],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,0],[4,5],[5,6],[5,6],[6,2],[6,4],]
V3 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,0],[4,6],[5,4],[5,6],[6,2],[6,5],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,0],[4,6],[5,2],[5,6],[6,4],[6,5],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,3],[3,2],[3,4],[4,5],[4,5],[5,6],[5,6],[6,0],[6,4],]
V4 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,6],[4,6],[5,0],[5,4],[6,2],[6,3],]
V3 0 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,5],[4,0],[4,5],[5,6],[5,6],[6,0],[6,4],]
V4 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,4],[4,5],[4,6],[5,0],[5,6],[6,3],[6,5],]
V3 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,5],[4,0],[4,5],[5,6],[5,6],[6,3],[6,4],]
V3 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,5],[4,0],[4,6],[5,3],[5,6],[6,4],[6,5],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,5],[4,0],[4,6],[5,4],[5,6],[6,3],[6,5],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,5],[4,3],[4,5],[5,6],[5,6],[6,0],[6,4],]
V3 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,5],[4,3],[4,6],[5,4],[5,6],[6,0],[6,5],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,5],[4,5],[4,6],[5,4],[5,6],[6,0],[6,3],]
V2 0 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,3],[3,0],[3,0],[4,5],[4,6],[5,4],[5,6],[6,4],[6,5],]
V4 0 +( +t[1]^7 +3*t[1]^5*t[2] +2*t[1]^4*t[3] +2*t[1]^3*t[4] +6*t[1]*t[2]*t[4] +4*t[3]*t[4] +t[1]^3*t[2]^2 +3*t[1]*t[2]^3 +2*t[2]^2*t[3])/24
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,3],[3,0],[3,4],[4,5],[4,6],[5,0],[5,6],[6,4],[6,5],]
V3 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,4],[4,5],[4,6],[5,0],[5,6],[6,0],[6,5],]
V4 0 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,4],[4,5],[4,5],[5,6],[5,6],[6,0],[6,0],]
V7 0 +( +t[1]^7 +6*t[7])/7
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,4],[3,5],[3,5],[4,6],[4,6],[5,0],[5,4],[6,0],[6,3],]
V4 0 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,4],[3,4],[3,5],[4,6],[4,6],[5,0],[5,3],[6,0],[6,5],]
V3 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,3],[3,0],[3,4],[4,5],[4,6],[5,2],[5,6],[6,4],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,4],[3,5],[3,6],[4,5],[4,6],[5,0],[5,3],[6,0],[6,4],]
V2 0 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,3],[3,0],[3,2],[4,5],[4,6],[5,4],[5,6],[6,4],[6,5],]
V1 0 +( +t[1]^7 +4*t[1]^5*t[2] +2*t[1]^4*t[3] +3*t[1]^3*t[2]^2 +2*t[1]^2*t[2]*t[3])/12
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,3],[3,2],[3,4],[4,5],[4,6],[5,0],[5,6],[6,4],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,6],[4,6],[5,3],[5,4],[6,0],[6,5],]
V3 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,4],[3,4],[3,5],[4,3],[4,6],[5,0],[5,6],[6,0],[6,5],]
V2 0 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,4],[3,4],[3,5],[4,5],[4,6],[5,0],[5,6],[6,0],[6,3],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,6],[4,6],[5,0],[5,4],[6,3],[6,5],]
V3 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,0],[4,5],[5,6],[5,6],[6,3],[6,4],]
V3 0 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,4],[4,5],[4,5],[5,6],[5,6],[6,0],[6,3],]
V4 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,5],[4,0],[4,6],[5,4],[5,6],[6,0],[6,5],]
V3 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,5],[4,0],[4,6],[5,0],[5,6],[6,4],[6,5],]
V3 0 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,4],[4,5],[4,6],[5,0],[5,6],[6,3],[6,5],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,3],[4,5],[5,6],[5,6],[6,0],[6,4],]
V3 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,3],[4,6],[5,0],[5,6],[6,4],[6,5],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,0],[4,6],[5,4],[5,6],[6,3],[6,5],]
V2 0 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,0],[4,6],[5,3],[5,6],[6,4],[6,5],]
V2 0 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,5],[4,6],[5,0],[5,6],[6,3],[6,4],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,5],[4,6],[5,4],[5,6],[6,0],[6,3],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,5],[4,6],[5,3],[5,6],[6,0],[6,4],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,3],[4,6],[5,4],[5,6],[6,0],[6,5],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,4],[4,5],[4,6],[5,0],[5,6],[6,2],[6,5],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,5],[4,0],[4,5],[5,6],[5,6],[6,2],[6,4],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,5],[4,0],[4,6],[5,2],[5,6],[6,4],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,5],[4,2],[4,5],[5,6],[5,6],[6,0],[6,4],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,5],[4,0],[4,6],[5,4],[5,6],[6,2],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,5],[4,2],[4,6],[5,4],[5,6],[6,0],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,0],[3,4],[4,5],[4,6],[5,2],[5,6],[6,3],[6,5],]
V1 0 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,5],[4,5],[4,6],[5,4],[5,6],[6,0],[6,2],]
V1 0 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,6],[4,6],[5,0],[5,3],[6,2],[6,5],]
V2 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,6],[4,6],[5,3],[5,4],[6,0],[6,5],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,0],[4,5],[5,6],[5,6],[6,2],[6,3],]
V2 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,5],[4,6],[5,2],[5,6],[6,0],[6,3],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,5],[4,6],[5,3],[5,6],[6,0],[6,2],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,5],[4,6],[5,0],[5,6],[6,2],[6,3],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,3],[4,6],[5,2],[5,6],[6,0],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,3],[4,6],[5,0],[5,6],[6,2],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,2],[4,5],[5,6],[5,6],[6,0],[6,3],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,3],[4,5],[5,6],[5,6],[6,0],[6,2],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,2],[4,6],[5,3],[5,6],[6,0],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,2],[4,6],[5,0],[5,6],[6,3],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,0],[4,6],[5,3],[5,6],[6,2],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,0],[4,6],[5,2],[5,6],[6,3],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,0],[3,5],[4,3],[4,5],[5,6],[5,6],[6,2],[6,4],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,0],[3,5],[4,3],[4,6],[5,2],[5,6],[6,4],[6,5],]
V1 0 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,0],[3,5],[4,2],[4,6],[5,4],[5,6],[6,3],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,0],[3,5],[4,2],[4,6],[5,3],[5,6],[6,4],[6,5],]
V1 0 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,0],[3,5],[4,3],[4,6],[5,4],[5,6],[6,2],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,3],[4,6],[5,4],[5,6],[6,0],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,5],[4,6],[5,0],[5,6],[6,3],[6,4],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,5],[4,6],[5,4],[5,6],[6,0],[6,3],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,5],[4,6],[5,3],[5,6],[6,0],[6,4],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,0],[3,5],[4,5],[4,6],[5,4],[5,6],[6,2],[6,3],]
V1 0 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,3],[4,5],[5,6],[5,6],[6,0],[6,4],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,0],[4,6],[5,4],[5,6],[6,3],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,0],[4,6],[5,3],[5,6],[6,4],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,4],[4,5],[4,6],[5,0],[5,6],[6,3],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,3],[4,6],[5,0],[5,6],[6,4],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,6],[4,6],[5,0],[5,4],[6,3],[6,5],]
V2 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,6],[4,6],[5,2],[5,3],[6,0],[6,5],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,2],[4,6],[5,0],[5,6],[6,3],[6,4],]
V2 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,3],[4,6],[5,2],[5,6],[6,0],[6,4],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,3],[4,6],[5,0],[5,6],[6,2],[6,4],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,0],[3,5],[4,2],[4,5],[5,6],[5,6],[6,3],[6,4],]
V2 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[4,6],[4,6],[5,2],[5,4],[6,0],[6,3],]
V3 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,0],[4,3],[5,2],[5,6],[6,4],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,0],[4,2],[5,3],[5,6],[6,4],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,0],[4,5],[5,2],[5,6],[6,3],[6,4],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,2],[4,5],[5,0],[5,6],[6,3],[6,4],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,2],[4,3],[5,0],[5,6],[6,4],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,0],[4,5],[5,3],[5,6],[6,2],[6,4],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,0],[4,5],[5,4],[5,6],[6,2],[6,3],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,3],[4,5],[5,2],[5,6],[6,0],[6,4],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,3],[4,5],[5,4],[5,6],[6,0],[6,2],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,3],[4,5],[5,0],[5,6],[6,2],[6,4],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,2],[4,5],[5,4],[5,6],[6,0],[6,3],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,2],[4,5],[5,3],[5,6],[6,0],[6,4],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,5],[4,6],[5,0],[5,2],[6,3],[6,4],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,5],[4,6],[5,0],[5,3],[6,2],[6,4],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,6],[4,5],[4,6],[5,0],[5,4],[6,2],[6,3],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,3],[2,4],[3,2],[3,5],[4,0],[4,6],[5,4],[5,6],[6,0],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,3],[2,4],[3,2],[3,5],[4,0],[4,6],[5,0],[5,6],[6,4],[6,5],]
V1 0 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,1],[0,1],[1,2],[1,3],[2,3],[2,4],[3,2],[3,4],[4,5],[4,6],[5,0],[5,6],[6,0],[6,5],]
V1 0 +( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2)/4
[[0,1],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,6],[4,0],[4,5],[5,3],[5,6],[6,0],[6,2],]
V2 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,6],[4,0],[4,5],[5,2],[5,6],[6,0],[6,4],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,6],[4,6],[5,0],[5,2],[6,0],[6,5],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,6],[4,0],[4,5],[5,0],[5,6],[6,2],[6,4],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,6],[4,0],[4,2],[5,0],[5,6],[6,4],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,5],[4,0],[4,6],[5,0],[5,6],[6,2],[6,4],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,5],[4,2],[4,6],[5,0],[5,6],[6,0],[6,4],]
V2 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,1],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,0],[4,6],[5,0],[5,6],[6,2],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,5],[4,6],[5,0],[5,6],[6,0],[6,2],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,2],[4,6],[5,0],[5,6],[6,0],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,0],[4,6],[5,2],[5,6],[6,0],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,6],[4,5],[4,6],[5,0],[5,2],[6,0],[6,4],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,4],[2,4],[3,5],[3,6],[4,0],[4,3],[5,0],[5,6],[6,2],[6,5],]
V2 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,6],[4,2],[4,5],[5,0],[5,6],[6,0],[6,4],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,6],[4,0],[4,5],[5,4],[5,6],[6,0],[6,2],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,5],[4,0],[4,6],[5,2],[5,6],[6,0],[6,3],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,6],[4,5],[4,6],[5,0],[5,3],[6,0],[6,2],]
V1 0 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,1],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,6],[4,5],[4,6],[5,0],[5,2],[6,0],[6,3],]
V1 0 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,1],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,6],[4,2],[4,6],[5,0],[5,3],[6,0],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,6],[4,2],[4,5],[5,0],[5,6],[6,0],[6,3],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,6],[4,2],[4,3],[5,0],[5,6],[6,0],[6,5],]
V1 0 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,1],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,6],[4,0],[4,5],[5,3],[5,6],[6,0],[6,2],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,6],[4,0],[4,5],[5,2],[5,6],[6,0],[6,3],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,6],[4,0],[4,5],[5,0],[5,6],[6,2],[6,3],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,6],[4,0],[4,2],[5,0],[5,6],[6,3],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,6],[4,0],[4,2],[5,3],[5,6],[6,0],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,4],[2,5],[3,4],[3,5],[4,0],[4,6],[5,0],[5,6],[6,2],[6,3],]
V1 0 +( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2)/4
[[0,1],[0,1],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,0],[4,5],[5,6],[5,6],[6,0],[6,2],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,0],[2,3],[3,4],[3,4],[4,3],[4,5],[5,6],[5,6],[6,2],[6,5],]
V3 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,0],[2,3],[3,4],[3,4],[4,5],[4,5],[5,6],[5,6],[6,2],[6,3],]
V4 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,5],[3,5],[4,6],[4,6],[5,0],[5,4],[6,2],[6,3],]
V3 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,4],[3,5],[4,6],[4,6],[5,0],[5,2],[6,3],[6,5],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,4],[3,5],[4,6],[4,6],[5,2],[5,3],[6,0],[6,5],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,4],[3,5],[4,6],[4,6],[5,0],[5,3],[6,2],[6,5],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,4],[3,5],[4,5],[4,6],[5,3],[5,6],[6,0],[6,2],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,6],[4,6],[5,3],[5,4],[6,0],[6,5],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,4],[3,5],[4,5],[4,6],[5,0],[5,6],[6,2],[6,3],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,4],[3,5],[4,3],[4,6],[5,0],[5,6],[6,2],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,4],[3,5],[4,3],[4,5],[5,6],[5,6],[6,0],[6,2],]
V2 0 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,4],[3,5],[4,5],[4,6],[5,2],[5,6],[6,0],[6,3],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,2],[2,0],[2,3],[3,0],[3,4],[4,5],[4,5],[5,6],[5,6],[6,3],[6,4],]
V4 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,1],[1,2],[1,2],[2,0],[2,3],[3,0],[3,4],[4,5],[4,6],[5,3],[5,6],[6,4],[6,5],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,5],[3,6],[4,5],[4,6],[5,0],[5,2],[6,3],[6,4],]
V1 0 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,5],[3,6],[4,5],[4,6],[5,0],[5,3],[6,2],[6,4],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,2],[2,0],[2,0],[3,4],[3,4],[4,5],[4,6],[5,3],[5,6],[6,3],[6,5],]
V4 0 +( +t[1]^7 +t[1]^5*t[2] +2*t[1]^4*t[3] +2*t[1]^2*t[2]*t[3])/6
[[0,1],[0,1],[1,2],[1,2],[2,0],[2,0],[3,4],[3,4],[4,5],[4,5],[5,6],[5,6],[6,3],[6,3],]
V7 0 +( +t[1]^7 +2*t[1]^3*t[4] +t[1]^3*t[2]^2 +2*t[1]^4*t[3] +4*t[3]*t[4] +2*t[2]^2*t[3])/12
[[0,1],[0,1],[1,2],[1,2],[2,0],[2,0],[3,4],[3,5],[4,3],[4,6],[5,4],[5,6],[6,3],[6,5],]
V3 0 +( +t[1]^7 +t[1]^3*t[2]^2 +2*t[1]^3*t[4] +2*t[1]^4*t[3] +2*t[2]^2*t[3] +4*t[3]*t[4])/12
[[0,1],[0,1],[1,2],[1,2],[2,0],[2,0],[3,4],[3,5],[4,3],[4,6],[5,3],[5,6],[6,4],[6,5],]
V3 0 +( +t[1]^7 +2*t[1]^5*t[2] +3*t[1]^3*t[2]^2 +2*t[1]^3*t[4] +2*t[1]^4*t[3] +4*t[1]^2*t[2]*t[3] +6*t[2]^2*t[3] +4*t[3]*t[4])/24
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,6],[4,6],[5,0],[5,4],[6,3],[6,5],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,0],[3,5],[4,2],[4,5],[5,6],[5,6],[6,3],[6,4],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,0],[3,5],[4,2],[4,6],[5,4],[5,6],[6,3],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,0],[3,5],[4,2],[4,6],[5,3],[5,6],[6,4],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,0],[3,5],[4,3],[4,5],[5,6],[5,6],[6,2],[6,4],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,5],[4,6],[5,0],[5,6],[6,3],[6,4],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,3],[4,6],[5,4],[5,6],[6,0],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,3],[4,6],[5,0],[5,6],[6,4],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,5],[4,6],[5,4],[5,6],[6,0],[6,3],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,6],[4,6],[5,0],[5,3],[6,4],[6,5],]
V2 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,5],[4,6],[5,3],[5,6],[6,0],[6,4],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,0],[3,5],[4,5],[4,6],[5,2],[5,6],[6,3],[6,4],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,0],[3,5],[4,6],[4,6],[5,3],[5,4],[6,2],[6,5],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,4],[4,5],[4,5],[5,6],[5,6],[6,0],[6,3],]
V3 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,4],[4,5],[4,6],[5,0],[5,6],[6,3],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,0],[3,5],[4,5],[4,6],[5,4],[5,6],[6,2],[6,3],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,0],[3,5],[4,5],[4,6],[5,3],[5,6],[6,2],[6,4],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,0],[3,5],[4,6],[4,6],[5,2],[5,4],[6,3],[6,5],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,0],[3,5],[4,3],[4,6],[5,4],[5,6],[6,2],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,0],[3,5],[4,3],[4,6],[5,2],[5,6],[6,4],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,3],[4,5],[5,6],[5,6],[6,0],[6,4],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,5],[4,6],[5,4],[5,6],[6,0],[6,2],]
V2 0 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,2],[4,6],[5,4],[5,6],[6,0],[6,5],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,0],[3,4],[4,5],[4,5],[5,6],[5,6],[6,2],[6,3],]
V3 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,0],[3,4],[4,5],[4,6],[5,2],[5,6],[6,3],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,0],[3,4],[4,2],[4,5],[5,6],[5,6],[6,3],[6,5],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,0],[3,4],[4,3],[4,5],[5,6],[5,6],[6,2],[6,5],]
V2 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,0],[3,2],[4,5],[4,6],[5,3],[5,6],[6,4],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,0],[3,2],[4,5],[4,5],[5,6],[5,6],[6,3],[6,4],]
V3 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,0],[3,5],[4,2],[4,3],[5,6],[5,6],[6,4],[6,5],]
V2 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,4],[3,5],[3,6],[4,0],[4,3],[5,2],[5,6],[6,4],[6,5],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,3],[2,4],[3,5],[3,6],[4,5],[4,6],[5,0],[5,4],[6,1],[6,2],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,4],[2,5],[3,4],[3,5],[4,0],[4,6],[5,1],[5,6],[6,2],[6,3],]
V0 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,2],[1,0],[1,3],[2,4],[2,5],[3,4],[3,6],[4,0],[4,5],[5,3],[5,6],[6,1],[6,2],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,4],[2,5],[3,4],[3,6],[4,0],[4,6],[5,1],[5,3],[6,2],[6,5],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,2],[1,3],[2,3],[2,4],[3,5],[3,6],[4,0],[4,5],[5,0],[5,6],[6,1],[6,4],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,5],[4,6],[5,0],[5,6],[6,0],[6,1],]
V0 0 +( +t[1]^7 +6*t[7])/7
[[0,1],[0,2],[1,0],[1,3],[2,4],[2,5],[3,4],[3,6],[4,5],[4,6],[5,0],[5,3],[6,1],[6,2],]
V0 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,2],[1,0],[1,3],[2,4],[2,5],[3,4],[3,6],[4,5],[4,6],[5,1],[5,3],[6,0],[6,2],]
V0 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,2],[1,2],[1,3],[2,3],[2,4],[3,5],[3,6],[4,0],[4,5],[5,1],[5,6],[6,0],[6,4],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,2],[1,3],[2,3],[2,4],[3,5],[3,6],[4,1],[4,5],[5,0],[5,6],[6,0],[6,4],]
V0 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,2],[1,2],[1,3],[2,4],[2,5],[3,0],[3,6],[4,0],[4,5],[5,3],[5,6],[6,1],[6,4],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,3],[2,4],[3,5],[3,6],[4,5],[4,6],[5,0],[5,2],[6,1],[6,4],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,3],[2,4],[3,5],[3,6],[4,1],[4,5],[5,4],[5,6],[6,0],[6,2],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,2],[1,3],[2,4],[2,5],[3,0],[3,6],[4,0],[4,6],[5,3],[5,4],[6,1],[6,5],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,2],[1,3],[2,4],[2,5],[3,4],[3,5],[4,0],[4,6],[5,0],[5,6],[6,1],[6,3],]
V0 0 +( +t[1]^7 +t[1]^5*t[2] +t[1]^3*t[2]^2 +t[1]*t[2]^3)/4
[[0,1],[0,2],[1,3],[1,4],[2,3],[2,5],[3,0],[3,6],[4,0],[4,5],[5,1],[5,6],[6,2],[6,4],]
V0 0 +( +t[1]^7 +6*t[7])/7
[[0,1],[0,2],[1,2],[1,3],[2,4],[2,5],[3,4],[3,6],[4,0],[4,6],[5,0],[5,3],[6,1],[6,5],]
V0 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,2],[1,0],[1,2],[2,3],[2,4],[3,5],[3,6],[4,5],[4,6],[5,0],[5,1],[6,3],[6,4],]
V0 0 +( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2)/4
[[0,1],[0,2],[1,0],[1,2],[2,3],[2,4],[3,4],[3,5],[4,5],[4,6],[5,3],[5,6],[6,0],[6,1],]
V0 0 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,1],[0,2],[1,0],[1,2],[2,3],[2,4],[3,0],[3,5],[4,5],[4,6],[5,4],[5,6],[6,1],[6,3],]
V0 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,2],[1,0],[1,2],[2,3],[2,4],[3,4],[3,5],[4,3],[4,6],[5,0],[5,6],[6,1],[6,5],]
V0 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,2],[1,0],[1,2],[2,3],[2,4],[3,4],[3,5],[4,5],[4,6],[5,0],[5,6],[6,1],[6,3],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,2],[2,3],[2,4],[3,0],[3,5],[4,5],[4,6],[5,1],[5,6],[6,3],[6,4],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,2],[2,3],[2,4],[3,0],[3,5],[4,3],[4,6],[5,1],[5,6],[6,4],[6,5],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,2],[2,3],[2,4],[3,0],[3,5],[4,1],[4,6],[5,4],[5,6],[6,3],[6,5],]
V0 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,2],[1,0],[1,2],[2,3],[2,4],[3,0],[3,5],[4,1],[4,6],[5,3],[5,6],[6,4],[6,5],]
V0 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,2],[1,0],[1,2],[2,0],[2,3],[3,4],[3,5],[4,1],[4,6],[5,4],[5,6],[6,3],[6,5],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,2],[2,0],[2,3],[3,1],[3,4],[4,5],[4,6],[5,3],[5,6],[6,4],[6,5],]
V0 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,2],[1,0],[1,2],[2,0],[2,1],[3,4],[3,5],[4,3],[4,6],[5,4],[5,6],[6,3],[6,5],]
V0 0 +( +t[1]^7 +t[1]^3*t[2]^2 +2*t[1]^3*t[4] +3*t[1]^5*t[2] +3*t[1]*t[2]^3 +6*t[1]*t[2]*t[4] +2*t[1]^4*t[3] +2*t[2]^2*t[3] +4*t[3]*t[4])/24
[[0,1],[0,2],[1,0],[1,2],[2,0],[2,1],[3,4],[3,5],[4,3],[4,6],[5,3],[5,6],[6,4],[6,5],]
V0 0 +( +t[1]^7 +5*t[1]^5*t[2] +9*t[1]^3*t[2]^2 +2*t[1]^3*t[4] +9*t[1]*t[2]^3 +6*t[1]*t[2]*t[4] +2*t[1]^4*t[3] +4*t[1]^2*t[2]*t[3] +6*t[2]^2*t[3] +4*t[3]*t[4])/48
[[0,1],[0,2],[1,0],[1,2],[2,0],[2,3],[3,4],[3,5],[4,1],[4,6],[5,3],[5,6],[6,4],[6,5],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,2],[2,0],[2,3],[3,4],[3,5],[4,5],[4,6],[5,4],[5,6],[6,1],[6,3],]
V0 0 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,1],[0,2],[1,0],[1,2],[2,0],[2,3],[3,4],[3,5],[4,3],[4,6],[5,4],[5,6],[6,1],[6,5],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,2],[2,3],[2,4],[3,0],[3,4],[4,5],[4,6],[5,1],[5,6],[6,3],[6,5],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,2],[2,3],[2,4],[3,0],[3,5],[4,3],[4,6],[5,4],[5,6],[6,1],[6,5],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,2],[2,3],[2,4],[3,0],[3,5],[4,5],[4,6],[5,3],[5,6],[6,1],[6,4],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,2],[2,3],[2,4],[3,5],[3,6],[4,5],[4,6],[5,0],[5,3],[6,1],[6,4],]
V0 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,2],[1,0],[1,3],[2,0],[2,4],[3,1],[3,5],[4,3],[4,6],[5,4],[5,6],[6,2],[6,5],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,0],[2,4],[3,2],[3,5],[4,1],[4,6],[5,4],[5,6],[6,3],[6,5],]
V0 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,2],[1,0],[1,3],[2,0],[2,4],[3,2],[3,4],[4,5],[4,6],[5,1],[5,6],[6,3],[6,5],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,0],[2,4],[3,2],[3,5],[4,3],[4,6],[5,1],[5,6],[6,4],[6,5],]
V0 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,2],[1,0],[1,3],[2,0],[2,3],[3,4],[3,5],[4,1],[4,6],[5,2],[5,6],[6,4],[6,5],]
V0 0 +( +t[1]^7 +t[1]^3*t[2]^2)/2
[[0,1],[0,2],[1,0],[1,3],[2,0],[2,3],[3,4],[3,5],[4,1],[4,6],[5,4],[5,6],[6,2],[6,5],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,0],[2,4],[3,1],[3,5],[4,3],[4,6],[5,2],[5,6],[6,4],[6,5],]
V0 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,2],[1,0],[1,3],[2,0],[2,4],[3,1],[3,4],[4,5],[4,6],[5,2],[5,6],[6,3],[6,5],]
V0 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,2],[1,0],[1,3],[2,0],[2,4],[3,1],[3,5],[4,2],[4,6],[5,3],[5,6],[6,4],[6,5],]
V0 0 +( +t[1]^7 +7*t[1]*t[2]^3 +6*t[7])/14
[[0,1],[0,2],[1,0],[1,3],[2,0],[2,4],[3,1],[3,5],[4,2],[4,6],[5,4],[5,6],[6,3],[6,5],]
V0 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,2],[1,0],[1,3],[2,0],[2,4],[3,2],[3,5],[4,5],[4,6],[5,1],[5,6],[6,3],[6,4],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,0],[2,4],[3,2],[3,5],[4,5],[4,6],[5,3],[5,6],[6,1],[6,4],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,0],[2,4],[3,4],[3,5],[4,3],[4,6],[5,1],[5,6],[6,2],[6,5],]
V0 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,2],[1,0],[1,3],[2,0],[2,4],[3,4],[3,5],[4,3],[4,6],[5,2],[5,6],[6,1],[6,5],]
V0 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,2],[1,0],[1,3],[2,0],[2,4],[3,4],[3,5],[4,5],[4,6],[5,1],[5,6],[6,2],[6,3],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,4],[3,0],[3,5],[4,3],[4,6],[5,4],[5,6],[6,2],[6,5],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,3],[3,4],[3,5],[4,2],[4,6],[5,4],[5,6],[6,0],[6,5],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,4],[3,0],[3,4],[4,5],[4,6],[5,2],[5,6],[6,3],[6,5],]
V0 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,4],[3,0],[3,5],[4,2],[4,6],[5,4],[5,6],[6,3],[6,5],]
V0 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,4],[3,2],[3,4],[4,5],[4,6],[5,0],[5,6],[6,3],[6,5],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,3],[3,4],[3,5],[4,0],[4,6],[5,4],[5,6],[6,2],[6,5],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,0],[2,4],[3,4],[3,5],[4,5],[4,6],[5,3],[5,6],[6,1],[6,2],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,0],[2,4],[3,5],[3,6],[4,5],[4,6],[5,1],[5,3],[6,2],[6,4],]
V0 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,2],[1,0],[1,3],[2,0],[2,4],[3,5],[3,6],[4,5],[4,6],[5,1],[5,4],[6,2],[6,3],]
V0 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,2],[1,0],[1,3],[2,0],[2,4],[3,4],[3,5],[4,5],[4,6],[5,2],[5,6],[6,1],[6,3],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,4],[3,4],[3,5],[4,3],[4,6],[5,0],[5,6],[6,2],[6,5],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,4],[3,4],[3,5],[4,2],[4,6],[5,0],[5,6],[6,3],[6,5],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,4],[3,4],[3,5],[4,0],[4,6],[5,2],[5,6],[6,3],[6,5],]
V0 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,4],[3,2],[3,5],[4,5],[4,6],[5,0],[5,6],[6,3],[6,4],]
V0 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,4],[3,2],[3,5],[4,5],[4,6],[5,3],[5,6],[6,0],[6,4],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,4],[3,4],[3,5],[4,5],[4,6],[5,0],[5,6],[6,2],[6,3],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,4],[3,4],[3,5],[4,5],[4,6],[5,2],[5,6],[6,0],[6,3],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,4],[3,4],[3,5],[4,3],[4,6],[5,2],[5,6],[6,0],[6,5],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,4],[3,2],[3,5],[4,3],[4,6],[5,4],[5,6],[6,0],[6,5],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,0],[2,4],[3,2],[3,5],[4,3],[4,6],[5,4],[5,6],[6,1],[6,5],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,3],[2,4],[3,4],[3,5],[4,5],[4,6],[5,0],[5,6],[6,1],[6,2],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,3],[2,4],[3,5],[3,6],[4,0],[4,5],[5,2],[5,6],[6,1],[6,4],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,3],[2,4],[3,5],[3,6],[4,0],[4,5],[5,1],[5,6],[6,2],[6,4],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,3],[2,4],[3,5],[3,6],[4,0],[4,1],[5,2],[5,6],[6,4],[6,5],]
V0 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,2],[1,0],[1,3],[2,3],[2,4],[3,4],[3,5],[4,5],[4,6],[5,1],[5,6],[6,0],[6,2],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,3],[2,4],[3,4],[3,5],[4,5],[4,6],[5,2],[5,6],[6,0],[6,1],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,3],[2,4],[3,5],[3,6],[4,0],[4,5],[5,4],[5,6],[6,1],[6,2],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,3],[2,4],[3,5],[3,6],[4,1],[4,5],[5,0],[5,6],[6,2],[6,4],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,3],[2,4],[3,5],[3,6],[4,1],[4,2],[5,0],[5,6],[6,4],[6,5],]
V0 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,2],[1,0],[1,3],[2,3],[2,4],[3,4],[3,5],[4,1],[4,6],[5,2],[5,6],[6,0],[6,5],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,3],[2,4],[3,4],[3,5],[4,0],[4,6],[5,2],[5,6],[6,1],[6,5],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,3],[2,4],[3,4],[3,5],[4,1],[4,6],[5,0],[5,6],[6,2],[6,5],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,4],[3,5],[3,6],[4,3],[4,5],[5,2],[5,6],[6,0],[6,4],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,4],[3,5],[3,6],[4,5],[4,6],[5,0],[5,3],[6,2],[6,4],]
V0 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,4],[3,5],[3,6],[4,5],[4,6],[5,0],[5,4],[6,2],[6,3],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,4],[3,5],[3,6],[4,3],[4,5],[5,0],[5,6],[6,2],[6,4],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,4],[3,5],[3,6],[4,2],[4,3],[5,0],[5,6],[6,4],[6,5],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,3],[2,4],[3,4],[3,5],[4,0],[4,6],[5,1],[5,6],[6,2],[6,5],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,3],[2,4],[3,5],[3,6],[4,1],[4,5],[5,2],[5,6],[6,0],[6,4],]
V0 0 +( +t[1]^7)/1


==> anc/RegF5.txt <==
[[0,1],[0,2],[3,0],[4,0],]
V0 0 +( +t[1]^5 +2*t[1]^3*t[2] +t[1]*t[2]^2)/4


==> anc/RegF6.txt <==
[[0,0],[0,1],[1,2],[1,3],[4,0],[5,1],]
V0 1 +( +t[1]^6 +t[1]^4*t[2])/2
[[0,0],[0,1],[2,0],[2,3],[4,2],[5,2],]
V0 1 +( +t[1]^6 +t[1]^4*t[2])/2
[[0,1],[0,1],[1,2],[1,3],[4,0],[5,0],]
V1 0 +( +t[1]^6 +2*t[1]^4*t[2] +t[1]^2*t[2]^2)/4
[[0,1],[0,2],[1,0],[1,3],[4,0],[5,1],]
V0 0 +( +t[1]^6 +t[2]^3)/2


==> anc/RegF7.txt <==
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[5,1],[6,2],]
V0 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,0],[1,2],[3,1],[3,4],[5,3],[6,3],]
V0 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[5,0],[6,2],]
V0 2 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,1],[1,2],[3,0],[3,4],[5,3],[6,3],]
V0 2 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[5,0],[6,1],]
V1 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[5,1],[6,2],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[5,0],[6,2],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,2],[2,4],[5,0],[6,1],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[4,0],[4,1],[5,4],[6,4],]
V0 1 +( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2)/4
[[0,0],[0,1],[1,2],[1,3],[4,0],[5,1],[5,5],[6,5],]
V0 2 +( +t[1]^7 +t[1]^5*t[2] +t[1]^3*t[2]^2 +t[1]*t[2]^3)/4
[[0,0],[0,1],[2,0],[2,3],[3,2],[3,4],[5,2],[6,3],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[2,0],[2,3],[3,3],[3,4],[5,2],[6,2],]
V0 2 +( +t[1]^7 +t[1]^5*t[2] +t[1]^3*t[2]^2 +t[1]*t[2]^3)/4
[[0,0],[0,1],[2,0],[2,3],[4,2],[4,2],[5,4],[6,4],]
V1 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[5,0],[6,2],]
V1 0 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,1],[0,1],[1,0],[1,2],[3,0],[3,4],[5,3],[6,3],]
V1 0 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,4],[5,0],[6,0],]
V2 0 +( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2)/4
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[5,0],[6,2],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,2],[2,3],[2,4],[5,0],[6,1],]
V0 0 +( +t[1]^7 +t[1]^5*t[2] +t[1]^3*t[2]^2 +t[1]*t[2]^3)/4
[[0,1],[0,2],[1,0],[1,3],[2,0],[2,4],[5,1],[6,2],]
V0 0 +( +t[1]^7 +t[1]*t[2]^3)/2
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,4],[5,0],[6,2],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[4,0],[4,1],[5,4],[6,4],]
V0 0 +( +t[1]^7 +t[1]^5*t[2] +t[1]^3*t[2]^2 +t[1]*t[2]^3)/4


==> anc/Regf2.txt <==
[[0,1],]
V0 0 +( +t[1]^2)/1


==> anc/Regf3.txt <==
[[0,0],[0,1],[2,0],]
V0 1 +( +t[1]^3)/1


==> anc/Regf4.txt <==
[[0,0],[0,1],[1,0],[1,2],[3,1],]
V0 1 +( +t[1]^4)/1
[[0,0],[0,1],[1,1],[1,2],[3,0],]
V0 2 +( +t[1]^4)/1
[[0,1],[0,1],[1,0],[1,2],[3,0],]
V1 0 +( +t[1]^4)/1


==> anc/Regf5.txt <==
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[4,2],]
V0 1 +( +t[1]^5)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[4,1],]
V0 2 +( +t[1]^5)/1
[[0,0],[0,1],[1,0],[1,2],[3,1],[3,3],[4,3],]
V0 2 +( +t[1]^5)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[4,2],]
V0 2 +( +t[1]^5)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[4,0],]
V0 3 +( +t[1]^5)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[4,1],]
V1 1 +( +t[1]^5)/1
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[4,0],]
V1 1 +( +t[1]^5)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[4,2],]
V0 1 +( +t[1]^5)/1
[[0,0],[0,1],[2,0],[2,3],[3,2],[3,2],[4,3],]
V1 1 +( +t[1]^5)/1
[[0,1],[0,1],[1,0],[1,2],[2,0],[2,3],[4,2],]
V1 0 +( +t[1]^5)/1
[[0,1],[0,1],[1,2],[1,2],[2,0],[2,3],[4,0],]
V2 0 +( +t[1]^5)/1
[[0,1],[0,2],[1,0],[1,2],[2,0],[2,3],[4,1],]
V0 0 +( +t[1]^5)/1


==> anc/Regf6.txt <==
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,2],[3,4],[5,3],]
V0 1 +( +t[1]^6)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,3],[3,4],[5,2],]
V0 2 +( +t[1]^6)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[4,2],[4,4],[5,4],]
V0 2 +( +t[1]^6)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,1],[3,4],[5,3],]
V0 2 +( +t[1]^6)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,3],[3,4],[5,1],]
V0 3 +( +t[1]^6)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[4,1],[4,4],[5,4],]
V0 3 +( +t[1]^6)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,1],[3,4],[5,2],]
V1 1 +( +t[1]^6)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,2],[3,4],[5,1],]
V1 1 +( +t[1]^6)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,2],[5,3],]
V0 1 +( +t[1]^6)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,3],[5,2],]
V0 2 +( +t[1]^6)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,3],[5,1],]
V0 2 +( +t[1]^6)/1
[[0,0],[0,1],[1,0],[1,2],[3,1],[3,3],[4,3],[4,4],[5,4],]
V0 3 +( +t[1]^6)/1
[[0,0],[0,1],[1,0],[1,2],[3,1],[3,4],[4,3],[4,3],[5,4],]
V1 1 +( +t[1]^6)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,2],[3,4],[5,3],]
V0 2 +( +t[1]^6)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,3],[3,4],[5,2],]
V0 3 +( +t[1]^6)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[4,2],[4,4],[5,4],]
V0 3 +( +t[1]^6)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,0],[3,4],[5,3],]
V0 3 +( +t[1]^6)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,3],[3,4],[5,0],]
V0 4 +( +t[1]^6)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,0],[3,4],[5,2],]
V1 2 +( +t[1]^6)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,2],[3,4],[5,0],]
V1 2 +( +t[1]^6)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,2],[5,3],]
V0 2 +( +t[1]^6)/1
[[0,0],[0,1],[1,1],[1,2],[3,0],[3,4],[4,3],[4,3],[5,4],]
V1 2 +( +t[1]^6)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,1],[3,4],[5,3],]
V1 1 +( +t[1]^6)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,3],[3,4],[5,1],]
V1 2 +( +t[1]^6)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[4,1],[4,4],[5,4],]
V1 2 +( +t[1]^6)/1
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,0],[3,4],[5,3],]
V1 1 +( +t[1]^6)/1
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,3],[3,4],[5,0],]
V1 2 +( +t[1]^6)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,0],[3,4],[5,1],]
V2 1 +( +t[1]^6)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,1],[3,4],[5,0],]
V2 1 +( +t[1]^6)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,1],[5,3],]
V1 1 +( +t[1]^6)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,2],[3,4],[5,3],]
V0 1 +( +t[1]^6)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,3],[3,4],[5,2],]
V0 2 +( +t[1]^6)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[4,2],[4,4],[5,4],]
V0 2 +( +t[1]^6)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,1],[3,4],[5,2],]
V0 1 +( +t[1]^6)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,2],[3,4],[5,1],]
V0 1 +( +t[1]^6)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,2],[5,3],]
V0 1 +( +t[1]^6)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,3],[5,1],]
V0 2 +( +t[1]^6)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[4,1],[4,2],[5,4],]
V0 1 +( +t[1]^6)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[4,1],[4,4],[5,2],]
V0 2 +( +t[1]^6 +t[1]^4*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,3],[3,2],[3,4],[5,0],]
V0 1 +( +t[1]^6)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[4,0],[4,2],[5,4],]
V0 1 +( +t[1]^6)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[4,0],[4,1],[5,2],]
V1 1 +( +t[1]^6)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[4,0],[4,2],[5,1],]
V1 1 +( +t[1]^6)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[4,1],[4,2],[5,0],]
V1 1 +( +t[1]^6)/1
[[0,0],[0,1],[2,0],[2,3],[3,2],[3,4],[4,2],[4,3],[5,4],]
V0 1 +( +t[1]^6)/1
[[0,0],[0,1],[2,0],[2,3],[3,4],[3,4],[4,2],[4,2],[5,3],]
V2 1 +( +t[1]^6)/1
[[0,0],[0,1],[2,0],[2,3],[3,4],[3,4],[4,2],[4,3],[5,2],]
V1 1 +( +t[1]^6)/1
[[0,1],[0,1],[1,0],[1,2],[2,0],[2,3],[3,2],[3,4],[5,3],]
V1 0 +( +t[1]^6)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,3],[3,0],[3,4],[5,2],]
V2 0 +( +t[1]^6)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,3],[3,2],[3,4],[5,0],]
V2 0 +( +t[1]^6)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,0],[3,2],[5,3],]
V1 0 +( +t[1]^6)/1
[[0,1],[0,1],[1,2],[1,2],[2,0],[2,3],[3,0],[3,4],[5,3],]
V2 0 +( +t[1]^6)/1
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,3],[3,0],[3,4],[5,0],]
V3 0 +( +t[1]^6)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,3],[3,0],[3,4],[5,2],]
V1 0 +( +t[1]^6)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,3],[3,2],[3,4],[5,0],]
V1 0 +( +t[1]^6)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[4,0],[4,2],[5,4],]
V1 0 +( +t[1]^6)/1
[[0,1],[0,2],[1,0],[1,2],[2,0],[2,3],[3,1],[3,4],[5,3],]
V0 0 +( +t[1]^6)/1
[[0,1],[0,2],[1,0],[1,2],[2,3],[2,4],[3,0],[3,1],[5,3],]
V0 0 +( +t[1]^6 +t[1]^4*t[2])/2
[[0,1],[0,2],[1,0],[1,3],[2,0],[2,3],[3,1],[3,4],[5,2],]
V0 0 +( +t[1]^6)/1
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,3],[3,0],[3,4],[5,2],]
V0 0 +( +t[1]^6)/1
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,3],[3,2],[3,4],[5,0],]
V0 0 +( +t[1]^6)/1


==> anc/Regf7.txt <==
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,2],[3,4],[4,3],[4,5],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,2],[3,4],[4,4],[4,5],[6,3],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,2],[3,4],[5,3],[5,5],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,3],[3,4],[4,2],[4,5],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,3],[3,4],[4,4],[4,5],[6,2],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,3],[3,4],[5,2],[5,5],[6,5],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,4],[4,2],[4,5],[6,3],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,4],[4,3],[4,5],[6,2],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,5],[4,2],[4,3],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,5],[4,2],[4,4],[6,3],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[3,4],[3,5],[4,3],[4,4],[6,2],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[4,2],[4,4],[5,4],[5,5],[6,5],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[4,2],[4,5],[5,4],[5,4],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,1],[2,3],[4,2],[4,5],[5,4],[5,5],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,1],[3,4],[4,3],[4,5],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,1],[3,4],[4,4],[4,5],[6,3],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,1],[3,4],[5,3],[5,5],[6,5],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,3],[3,4],[4,1],[4,5],[6,4],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,3],[3,4],[4,4],[4,5],[6,1],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,3],[3,4],[5,1],[5,5],[6,5],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,4],[4,1],[4,5],[6,3],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,4],[4,3],[4,5],[6,1],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,5],[4,1],[4,3],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,5],[4,1],[4,4],[6,3],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[3,4],[3,5],[4,3],[4,4],[6,1],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[4,1],[4,4],[5,4],[5,5],[6,5],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[4,1],[4,5],[5,4],[5,4],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,2],[2,3],[4,1],[4,5],[5,4],[5,5],[6,4],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,1],[3,4],[4,2],[4,5],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,1],[3,4],[4,4],[4,5],[6,2],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,1],[3,4],[5,2],[5,5],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,2],[3,4],[4,1],[4,5],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,2],[3,4],[4,4],[4,5],[6,1],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,2],[3,4],[5,1],[5,5],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,4],[4,1],[4,5],[6,2],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,4],[4,2],[4,5],[6,1],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,1],[4,2],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,1],[4,4],[6,2],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,2],[4,4],[6,1],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,2],[4,3],[4,5],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,2],[4,4],[4,5],[6,3],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,2],[5,3],[5,5],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,3],[4,2],[4,5],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,3],[4,4],[4,5],[6,2],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,3],[5,2],[5,5],[6,5],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,4],[4,2],[4,5],[6,3],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,4],[4,3],[4,5],[6,2],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,2],[4,3],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,2],[4,4],[6,3],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[4,3],[4,4],[6,2],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[5,2],[5,3],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,1],[3,5],[5,2],[5,5],[6,3],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,3],[5,1],[5,5],[6,5],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,4],[4,3],[4,5],[6,1],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[4,3],[4,4],[6,1],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[5,1],[5,3],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[5,1],[5,5],[6,3],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,3],[3,5],[5,1],[5,2],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,3],[3,5],[5,1],[5,5],[6,2],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,3],[3,5],[5,2],[5,5],[6,1],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,5],[3,5],[5,1],[5,2],[6,3],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,5],[3,5],[5,1],[5,3],[6,2],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[2,3],[2,4],[3,5],[3,5],[5,2],[5,3],[6,1],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[3,1],[3,3],[4,3],[4,4],[5,4],[5,5],[6,5],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[3,1],[3,3],[4,3],[4,5],[5,4],[5,4],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[3,1],[3,4],[4,3],[4,3],[5,4],[5,5],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[3,1],[3,4],[4,3],[4,5],[5,3],[5,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[3,1],[3,4],[4,3],[4,5],[5,3],[5,5],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[3,1],[3,4],[4,4],[4,5],[5,3],[5,3],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[3,1],[3,4],[4,4],[4,5],[5,3],[5,5],[6,3],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[3,1],[3,4],[4,5],[4,5],[5,3],[5,3],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,0],[1,2],[3,1],[3,4],[4,5],[4,5],[5,3],[5,4],[6,3],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,2],[3,4],[4,3],[4,5],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,2],[3,4],[4,4],[4,5],[6,3],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,2],[3,4],[5,3],[5,5],[6,5],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,3],[3,4],[4,2],[4,5],[6,4],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,3],[3,4],[4,4],[4,5],[6,2],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,3],[3,4],[5,2],[5,5],[6,5],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,4],[4,2],[4,5],[6,3],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,4],[4,3],[4,5],[6,2],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,5],[4,2],[4,3],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[3,4],[3,5],[4,2],[4,4],[6,3],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[4,2],[4,4],[5,4],[5,5],[6,5],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,0],[2,3],[4,2],[4,5],[5,4],[5,4],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,0],[3,4],[4,3],[4,5],[6,4],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,0],[3,4],[4,4],[4,5],[6,3],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,0],[3,4],[5,3],[5,5],[6,5],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,3],[3,4],[4,0],[4,5],[6,4],]
V0 4 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,3],[3,4],[4,4],[4,5],[6,0],]
V0 5 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,4],[3,4],[4,0],[4,5],[6,3],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,4],[3,4],[4,3],[4,5],[6,0],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[3,4],[3,5],[4,0],[4,3],[6,4],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,2],[2,3],[4,0],[4,5],[5,4],[5,4],[6,5],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,0],[3,4],[4,2],[4,5],[6,4],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,0],[3,4],[4,4],[4,5],[6,2],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,0],[3,4],[5,2],[5,5],[6,5],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,2],[3,4],[4,0],[4,5],[6,4],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,2],[3,4],[4,4],[4,5],[6,0],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,4],[3,4],[4,0],[4,5],[6,2],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,4],[3,4],[4,2],[4,5],[6,0],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,4],[3,5],[4,0],[4,2],[6,4],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,3],[3,4],[3,5],[4,2],[4,4],[6,0],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,2],[4,3],[4,5],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,2],[4,4],[4,5],[6,3],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,2],[5,3],[5,5],[6,5],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,4],[4,2],[4,5],[6,3],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,4],[4,3],[4,5],[6,2],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,2],[4,3],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[4,3],[4,4],[6,2],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[5,2],[5,3],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,0],[3,5],[5,2],[5,5],[6,3],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,2],[3,4],[4,3],[4,5],[6,0],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[4,3],[4,4],[6,0],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,2],[3,5],[5,0],[5,3],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,3],[3,5],[5,0],[5,2],[6,5],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,5],[3,5],[5,0],[5,2],[6,3],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,5],[3,5],[5,0],[5,3],[6,2],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[2,3],[2,4],[3,5],[3,5],[5,2],[5,3],[6,0],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[3,0],[3,4],[4,3],[4,3],[5,4],[5,5],[6,5],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[3,0],[3,4],[4,3],[4,5],[5,3],[5,4],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[3,0],[3,4],[4,3],[4,5],[5,3],[5,5],[6,4],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[3,0],[3,4],[4,4],[4,5],[5,3],[5,3],[6,5],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[3,0],[3,4],[4,5],[4,5],[5,3],[5,3],[6,4],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,1],[1,2],[3,0],[3,4],[4,5],[4,5],[5,3],[5,4],[6,3],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,1],[3,4],[4,3],[4,5],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,1],[3,4],[4,4],[4,5],[6,3],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,1],[3,4],[5,3],[5,5],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,3],[3,4],[4,1],[4,5],[6,4],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,3],[3,4],[5,1],[5,5],[6,5],]
V1 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,4],[4,1],[4,5],[6,3],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,4],[4,3],[4,5],[6,1],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,5],[4,1],[4,3],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,5],[4,1],[4,4],[6,3],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,0],[2,3],[4,1],[4,5],[5,4],[5,4],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,0],[3,4],[4,3],[4,5],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,0],[3,4],[4,4],[4,5],[6,3],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,0],[3,4],[5,3],[5,5],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,3],[3,4],[4,0],[4,5],[6,4],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,4],[3,4],[4,0],[4,5],[6,3],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,4],[3,4],[4,3],[4,5],[6,0],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[3,4],[3,5],[4,0],[4,3],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,1],[2,3],[4,0],[4,5],[5,4],[5,4],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,0],[3,4],[4,1],[4,5],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,0],[3,4],[4,4],[4,5],[6,1],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,0],[3,4],[5,1],[5,5],[6,5],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,1],[3,4],[4,0],[4,5],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,1],[3,4],[4,4],[4,5],[6,0],]
V2 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,4],[4,0],[4,5],[6,1],]
V3 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,4],[4,1],[4,5],[6,0],]
V3 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,5],[4,0],[4,1],[6,4],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,1],[4,3],[4,5],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,1],[4,4],[4,5],[6,3],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,1],[5,3],[5,5],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,4],[4,1],[4,5],[6,3],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,4],[4,3],[4,5],[6,1],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,1],[4,3],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[4,3],[4,4],[6,1],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[5,1],[5,3],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[5,1],[5,5],[6,3],]
V1 2 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,1],[3,4],[4,3],[4,5],[6,0],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,1],[3,5],[4,3],[4,4],[6,0],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,1],[3,5],[5,0],[5,3],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,3],[3,5],[5,0],[5,1],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,5],[3,5],[5,0],[5,1],[6,3],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,5],[3,5],[5,0],[5,3],[6,1],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,2],[2,3],[2,4],[3,5],[3,5],[5,1],[5,3],[6,0],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,2],[3,4],[4,3],[4,5],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,2],[3,4],[4,4],[4,5],[6,3],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,2],[3,4],[5,3],[5,5],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,3],[3,4],[4,2],[4,5],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,3],[3,4],[5,2],[5,5],[6,5],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,4],[3,4],[4,2],[4,5],[6,3],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,4],[3,4],[4,3],[4,5],[6,2],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,4],[3,5],[4,2],[4,3],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[3,4],[3,5],[4,2],[4,4],[6,3],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,1],[4,2],[4,5],[5,4],[5,4],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,1],[3,4],[4,2],[4,5],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,1],[3,4],[4,4],[4,5],[6,2],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,1],[3,4],[5,2],[5,5],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,2],[3,4],[4,1],[4,5],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,2],[3,4],[4,4],[4,5],[6,1],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,2],[3,4],[5,1],[5,5],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,4],[4,1],[4,5],[6,2],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,4],[4,2],[4,5],[6,1],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,5],[4,1],[4,2],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,5],[4,1],[4,4],[6,2],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,5],[4,2],[4,4],[6,1],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,2],[4,3],[4,5],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,2],[4,4],[4,5],[6,3],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,2],[5,3],[5,5],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,4],[4,2],[4,5],[6,3],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,4],[4,3],[4,5],[6,2],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[4,2],[4,3],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[4,3],[4,4],[6,2],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[5,2],[5,3],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,1],[3,5],[5,2],[5,5],[6,3],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,3],[4,1],[4,5],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,3],[4,4],[4,5],[6,1],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,3],[5,1],[5,5],[6,5],]
V0 3 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,4],[4,1],[4,5],[6,3],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,4],[4,3],[4,5],[6,1],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,1],[4,3],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,1],[4,4],[6,3],]
V0 2 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,3],[4,4],[6,1],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[5,1],[5,3],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,3],[3,4],[4,1],[4,5],[6,2],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,3],[3,4],[4,2],[4,5],[6,1],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,3],[3,5],[4,1],[4,2],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,3],[3,5],[4,1],[4,4],[6,2],]
V0 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,1],[4,2],[6,3],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,1],[4,3],[6,2],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,2],[4,3],[6,1],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[5,1],[5,2],[6,3],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[5,1],[5,3],[6,2],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[5,2],[5,3],[6,1],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[4,1],[4,2],[5,4],[5,5],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[4,1],[4,4],[5,2],[5,5],[6,5],]
V0 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[4,1],[4,5],[5,2],[5,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[4,2],[4,5],[5,1],[5,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[4,2],[4,5],[5,1],[5,5],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[4,5],[4,5],[5,1],[5,2],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[4,5],[4,5],[5,1],[5,4],[6,2],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,0],[2,4],[4,5],[4,5],[5,2],[5,4],[6,1],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,3],[3,2],[3,4],[4,0],[4,5],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,3],[3,2],[3,4],[4,4],[4,5],[6,0],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,3],[3,4],[3,4],[4,0],[4,5],[6,2],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,3],[3,4],[3,4],[4,2],[4,5],[6,0],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,3],[3,4],[3,5],[4,0],[4,2],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,2],[3,4],[4,0],[4,5],[6,3],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,2],[3,4],[4,3],[4,5],[6,0],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,2],[3,5],[4,0],[4,3],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,2],[3,5],[5,0],[5,3],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,3],[3,4],[4,0],[4,5],[6,2],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,3],[3,4],[4,2],[4,5],[6,0],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,3],[3,5],[4,0],[4,2],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,3],[3,5],[5,0],[5,2],[6,5],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,4],[3,5],[4,0],[4,2],[6,3],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,4],[3,5],[4,0],[4,3],[6,2],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,4],[3,5],[4,2],[4,3],[6,0],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,5],[5,0],[5,2],[6,3],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,5],[5,0],[5,3],[6,2],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[3,5],[3,5],[5,2],[5,3],[6,0],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[4,0],[4,5],[5,2],[5,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[4,2],[4,5],[5,0],[5,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[4,5],[4,5],[5,0],[5,2],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[4,5],[4,5],[5,0],[5,4],[6,2],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,1],[2,4],[4,5],[4,5],[5,2],[5,4],[6,0],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,2],[2,3],[3,4],[3,5],[4,0],[4,1],[6,4],]
V0 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,2],[2,4],[3,3],[3,4],[4,0],[4,5],[6,1],]
V0 3 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,2],[2,4],[3,5],[3,5],[5,0],[5,1],[6,3],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,2],[2,4],[3,5],[3,5],[5,0],[5,3],[6,1],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,2],[2,4],[3,5],[3,5],[5,1],[5,3],[6,0],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,2],[3,4],[4,0],[4,5],[6,1],]
V0 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,2],[3,4],[4,1],[4,5],[6,0],]
V0 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,2],[3,5],[4,0],[4,1],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,0],[4,1],[6,2],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,0],[4,2],[6,1],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,1],[4,2],[6,0],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,5],[5,0],[5,1],[6,2],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,5],[5,0],[5,2],[6,1],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,3],[2,4],[3,5],[3,5],[5,1],[5,2],[6,0],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[4,0],[4,2],[5,1],[5,5],[6,5],]
V1 2 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[4,0],[4,5],[5,1],[5,2],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[4,0],[4,5],[5,1],[5,5],[6,2],]
V1 2 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[4,1],[4,5],[5,0],[5,2],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[4,2],[4,5],[5,0],[5,1],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[4,5],[4,5],[5,0],[5,1],[6,2],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[4,5],[4,5],[5,0],[5,2],[6,1],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,4],[4,5],[4,5],[5,1],[5,2],[6,0],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[4,0],[4,1],[5,2],[5,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[4,0],[4,2],[5,1],[5,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[4,0],[4,5],[5,1],[5,2],[6,4],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[4,0],[4,5],[5,1],[5,4],[6,2],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[4,0],[4,5],[5,2],[5,4],[6,1],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[1,2],[1,3],[2,4],[2,5],[4,1],[4,5],[5,2],[5,4],[6,0],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[2,0],[2,3],[3,2],[3,2],[4,3],[4,5],[5,4],[5,4],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[2,0],[2,3],[3,2],[3,4],[4,2],[4,5],[5,3],[5,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[2,0],[2,3],[3,2],[3,4],[4,3],[4,5],[5,2],[5,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[2,0],[2,3],[3,2],[3,4],[4,5],[4,5],[5,2],[5,3],[6,4],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[2,0],[2,3],[3,2],[3,4],[4,5],[4,5],[5,2],[5,4],[6,3],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[2,0],[2,3],[3,2],[3,4],[4,5],[4,5],[5,3],[5,4],[6,2],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[2,0],[2,3],[3,4],[3,4],[4,2],[4,5],[5,2],[5,3],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[2,0],[2,3],[3,4],[3,4],[4,3],[4,5],[5,2],[5,2],[6,5],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[2,0],[2,3],[3,4],[3,4],[4,5],[4,5],[5,2],[5,2],[6,3],]
V3 1 +( +t[1]^7)/1
[[0,0],[0,1],[2,0],[2,3],[3,4],[3,4],[4,5],[4,5],[5,2],[5,3],[6,2],]
V2 1 +( +t[1]^7)/1
[[0,0],[0,1],[2,0],[2,3],[3,4],[3,5],[4,2],[4,2],[5,3],[5,4],[6,5],]
V1 1 +( +t[1]^7)/1
[[0,0],[0,1],[2,0],[2,3],[3,4],[3,5],[4,2],[4,3],[5,2],[5,4],[6,5],]
V0 1 +( +t[1]^7)/1
[[0,0],[0,1],[2,0],[2,3],[3,4],[3,5],[4,2],[4,5],[5,2],[5,4],[6,3],]
V0 1 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,0],[0,1],[2,0],[2,3],[3,4],[3,5],[4,2],[4,5],[5,3],[5,4],[6,2],]
V0 1 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,0],[2,3],[3,2],[3,4],[4,3],[4,5],[6,4],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,0],[2,3],[3,4],[3,4],[4,2],[4,5],[6,3],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,0],[2,3],[3,4],[3,4],[4,3],[4,5],[6,2],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,0],[2,3],[3,4],[3,5],[4,2],[4,3],[6,4],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,0],[2,3],[4,2],[4,5],[5,4],[5,4],[6,5],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,3],[3,0],[3,4],[4,2],[4,5],[6,4],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,3],[3,2],[3,4],[4,0],[4,5],[6,4],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,4],[4,0],[4,5],[6,2],]
V3 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,4],[4,2],[4,5],[6,0],]
V3 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,3],[3,4],[3,5],[4,0],[4,2],[6,4],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,0],[3,2],[4,3],[4,5],[6,4],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,0],[3,4],[4,2],[4,5],[6,3],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,0],[3,4],[4,3],[4,5],[6,2],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,0],[3,5],[4,2],[4,3],[6,4],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,0],[3,5],[5,2],[5,3],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,4],[4,3],[4,5],[6,0],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,2],[3,5],[5,0],[5,3],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[2,3],[2,4],[3,5],[3,5],[5,0],[5,2],[6,3],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[3,0],[3,4],[4,3],[4,5],[5,3],[5,4],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,0],[1,2],[3,0],[3,4],[4,5],[4,5],[5,3],[5,3],[6,4],]
V3 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,2],[2,0],[2,3],[3,0],[3,4],[4,3],[4,5],[6,4],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,4],[4,0],[4,5],[6,3],]
V3 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,2],[2,0],[2,3],[3,4],[3,5],[4,0],[4,3],[6,4],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,3],[3,0],[3,4],[4,0],[4,5],[6,4],]
V3 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,3],[3,4],[3,4],[4,0],[4,5],[6,0],]
V4 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,4],[4,0],[4,5],[6,3],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,4],[4,3],[4,5],[6,0],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,2],[2,3],[2,4],[3,0],[3,5],[5,0],[5,3],[6,5],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,3],[3,0],[3,4],[4,2],[4,5],[6,4],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,3],[3,2],[3,4],[4,0],[4,5],[6,4],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,4],[4,0],[4,5],[6,2],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,4],[4,2],[4,5],[6,0],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,3],[3,4],[3,5],[4,0],[4,2],[6,4],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,0],[3,4],[4,2],[4,5],[6,3],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,0],[3,5],[4,2],[4,3],[6,4],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,4],[4,0],[4,5],[6,3],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,4],[4,3],[4,5],[6,0],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[4,0],[4,3],[6,4],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,2],[3,5],[5,0],[5,3],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,0],[4,2],[6,3],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,0],[4,3],[6,2],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,4],[3,5],[4,2],[4,3],[6,0],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[3,5],[3,5],[5,0],[5,2],[6,3],]
V2 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[4,0],[4,5],[5,2],[5,4],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,0],[2,4],[4,2],[4,5],[5,0],[5,4],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,3],[2,4],[3,2],[3,4],[4,0],[4,5],[6,0],]
V1 0 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,1],[0,1],[1,2],[1,3],[2,3],[2,4],[3,4],[3,5],[4,0],[4,2],[6,0],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,4],[2,5],[4,0],[4,2],[5,0],[5,4],[6,5],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,1],[1,2],[1,3],[2,4],[2,5],[4,0],[4,5],[5,0],[5,4],[6,2],]
V1 0 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,1],[0,1],[1,2],[1,3],[2,4],[2,5],[4,0],[4,5],[5,2],[5,4],[6,0],]
V1 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,2],[2,0],[2,3],[3,1],[3,4],[4,3],[4,5],[6,4],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,2],[2,0],[2,3],[3,4],[3,5],[4,1],[4,3],[6,4],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,2],[2,3],[2,4],[3,0],[3,1],[4,3],[4,5],[6,4],]
V0 0 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,1],[0,2],[1,0],[1,2],[2,3],[2,4],[3,0],[3,4],[4,1],[4,5],[6,3],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,2],[2,3],[2,4],[3,0],[3,4],[4,3],[4,5],[6,1],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,2],[2,3],[2,4],[3,0],[3,5],[5,1],[5,3],[6,5],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,0],[2,3],[3,1],[3,4],[4,2],[4,5],[6,4],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,0],[2,3],[3,4],[3,5],[4,1],[4,2],[6,4],]
V0 0 +( +t[1]^7 +t[1]^5*t[2])/2
[[0,1],[0,2],[1,0],[1,3],[2,0],[2,4],[3,1],[3,4],[4,2],[4,5],[6,3],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,0],[2,4],[3,2],[3,4],[4,1],[4,5],[6,3],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,0],[2,4],[3,2],[3,4],[4,3],[4,5],[6,1],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,0],[2,4],[3,2],[3,5],[5,1],[5,3],[6,5],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,3],[3,0],[3,4],[4,2],[4,5],[6,4],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,3],[3,2],[3,4],[4,0],[4,5],[6,4],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,3],[3,4],[3,5],[4,0],[4,2],[6,4],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,4],[3,0],[3,4],[4,2],[4,5],[6,3],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,4],[3,0],[3,5],[4,2],[4,3],[6,4],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,4],[3,2],[3,4],[4,0],[4,5],[6,3],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,4],[3,2],[3,4],[4,3],[4,5],[6,0],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,4],[3,2],[3,5],[4,0],[4,3],[6,4],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,4],[3,2],[3,5],[5,0],[5,3],[6,5],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,1],[2,4],[3,4],[3,5],[4,0],[4,3],[6,2],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,3],[2,4],[3,2],[3,5],[4,0],[4,1],[6,4],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,0],[1,3],[2,3],[2,4],[3,4],[3,5],[4,0],[4,1],[6,2],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,2],[1,3],[2,3],[2,4],[3,0],[3,4],[4,0],[4,5],[6,1],]
V0 0 +( +t[1]^7)/1
[[0,1],[0,2],[1,2],[1,3],[2,3],[2,4],[3,0],[3,4],[4,1],[4,5],[6,0],]
V0 0 +( +t[1]^7)/1


==> anc/Regul.1 <==
.\" Text automatically generated by txt2man
.TH Regul 1 "2023-02-25" "" ""
.SH NAME
\fBRegul \fP- Generating Labeled Graphs with Fixed Degree Sequences
.SH SYNPOSIS
java \fB-cp\fP . org.nevec.rjm.Regul [\fB-t\fP] [\fB-d\fP] [\fB-v\fP] [\fB-m\fP] [\fB-f\fP] degreeseq
.SH OPTIONS
\fB-t\fP If the option is used, only traceless incidence matrices are considered.
Otherwise (by default) graphs with loops are included.
.PP
\fB-d\fP If the option is used, all edges of the graphs are directed.
Otherwise (by default) edges are undirected.
.PP
\fB-v\fP If the option is included, the edge lists of the
graphs are printed to standard output. Otherwise (by default)
on the total count of graphs is printed.
.PP
\fB-m\fP If the option is included, multigraphs are allowed.
If absent (the default) only a single edge is allowed
between pairs of nodes (or two edges with opposite heading
for the digraphs).
.PP
\fB-f\fP This creates only incidence matrices where the elements
in the top row are nonincreasing starting from the second
column on. This supports some speed-up in case the graphs
generated here will later on be subjected to elimination 
by row-column permutations. To avoid misinterpretations
a total of generated graphs is not printed if that
option is used.
.RE
.PP

.SH ARGUMENTS
The arguments must follow the options and are blank-separated lists
of pairs (if \fB-d\fP is absent, undirected) or triples (if \fB-d\fP is present, directed) of
multiplicities of degree sequences of the graphs that are created.
These are lists of non-negative numbers.
For the undirected case the list has the format f1 d1 [f2 d2 \.\.\.]
so each first number is a frequency and each second number a degree,
which means "graphs with f1 nodes of degree d1, f2 nodes of degree d2,\.\.\."
For the directed case the
list has the format f1 i1 o1 [f2 i2 o2 \.\.\.] which means "graphs with
f1 nodes of indegree i1 and oudegree o1, f2 nodes of indegree i2
and outdegree o2\.\.\.". The number of nodes is the sum of the fi.
.SH DESCRIPTION
The program generates incidence matrices recursively in a 
CRT type of scan order (top to bottom, left to right) using some
sort of pruning of the recurrence if partial sums along rows and
columns exceed the degrees specified by the degree sequence.
.PP
If the option \fB-v\fP is present, each graph is printed as a list
of edges, each edge the labels of two nodes, nodes counted from 0
up to one less than the total number of nodes. For digraphs the
order of the two nodes matters; for undirected graphs the pairs
are considered not sorted. For multigraphs the node pairs appear
as often as there are edges. Loops have the same label for the
two nodes.
.PP
The graphs are generated irrespective of connectivity.
.PP
The program is tailored to generate regular graphs. Graphs of
specified node number but unspecified degree sequence can only
be generated by running the program repeatedly for the set of
degree sequences (i.e. all permutations of twice the edge count.)
.SH EXAMPLE
java \fB-cp\fP . org.nevec.rjm.Regul \fB-t\fP 5 2
generates undirected 2-regular labeled graphs with 5 nodes, see OEIS sequence A001205
.PP
java \fB-cp\fP . org.nevec.rjm.Regul \fB-m\fP \fB-t\fP 5 2
generates undirected 2-regular labeled multigraphs with 5 nodes, see OEIS sequence A002137
.PP
java \fB-cp\fP . org.nevec.rjm.Regul \fB-d\fP \fB-t\fP 5 2 2
generates directed 2-regular labeled graphs with 5 nodes, see OEIS sequence A007107
.PP
java \fB-cp\fP . org.nevec.rjm.Regul \fB-d\fP \fB-t\fP 6 1 1
generates directed 1-regular labeled graphs with 6 nodes, see OEIS sequence A000166
.PP
java \fB-cp\fP . org.nevec.rjm.Regul \fB-t\fP 8 3
generates cubic labeled graphs with 8 nodes, see OEIS sequence A002829
.PP
java \fB-cp\fP . org.nevec.rjm.Regul \fB-t\fP \fB-v\fP 4 1 # 1+1+1+1
.PP
java \fB-cp\fP . org.nevec.rjm.Regul \fB-t\fP \fB-v\fP 2 1 2 2 # 1+1+2+2
.PP
java \fB-cp\fP . org.nevec.rjm.Regul \fB-t\fP \fB-v\fP 3 1 1 3 # 1+1+1+3
.PP
java \fB-cp\fP . org.nevec.rjm.Regul \fB-t\fP \fB-v\fP 4 2 # 2+2+2+2
.PP
java \fB-cp\fP . org.nevec.rjm.Regul \fB-t\fP \fB-v\fP 1 1 2 2 1 3 # 1+2+2+3
.PP
java \fB-cp\fP . org.nevec.rjm.Regul \fB-t\fP \fB-v\fP 2 1 2 3 # 1+1+3+3
.PP
java \fB-cp\fP . org.nevec.rjm.Regul \fB-t\fP \fB-v\fP 2 1 1 2 1 4 # 1+1+2+4
.PP
java \fB-cp\fP . org.nevec.rjm.Regul \fB-t\fP \fB-v\fP 3 1 1 5 # 1+1+1+5
.PP
java \fB-cp\fP . org.nevec.rjm.Regul \fB-t\fP \fB-v\fP 2 2 2 3 # 2+2+3+3
.PP
java \fB-cp\fP . org.nevec.rjm.Regul \fB-t\fP \fB-v\fP 1 1 3 3 # 1+3+3+3
.PP
java \fB-cp\fP . org.nevec.rjm.Regul \fB-t\fP \fB-v\fP 3 2 1 4 # 2+2+2+4
.PP
java \fB-cp\fP . org.nevec.rjm.Regul \fB-t\fP \fB-v\fP 2 2 2 4 # 2+2+4+4
.PP
java \fB-cp\fP . org.nevec.rjm.Regul \fB-t\fP \fB-v\fP 4 3 # 3+3+3+3
.PP
java \fB-cp\fP . org.nevec.rjm.Regul \fB-t\fP \fB-v\fP 1 2 2 3 1 4 # 2+3+3+4
.PP
java \fB-cp\fP . org.nevec.rjm.Regul \fB-t\fP \fB-v\fP 2 2 2 4 # 2+2+4+4
.PP
java \fB-cp\fP . org.nevec.rjm.Regul \fB-t\fP \fB-v\fP 1 1 1 3 2 4 # 1+3+4+4
.PP
generates the labeled graphs (not necessarily connected) with 4 nodes (none isolated) by considering all partitions
of even numbers (handshake lemma) with 4 parts. The maximum for the partitions
is settled by the complete graph.
.SH AUTHOR
Richard J. Mathar
.SH SEE ALSO
https://arxiv.org/abs/1903.12477
https://oeis.org


==> anc/Unlbl2RegGraphHashSet.1 <==
.\" Text automatically generated by txt2man
.TH Unlbl2RegGraphHashSet 1 "2023-02-25" "" ""
.SH NAME
\fBUnlbl2RegGraphHashSet.txt \fP- Reduce edge lists of labeled graphs to unlabeled
.SH SYNPOSIS
java \fB-cp\fP . org.nevec.rjm.Unlbl2RegGraphHashSet.txt [\fB-l\fP] [\fB-c\fP] [\fB-g\fP] [\fB-u\fP] [\fB-j\fP Nthrd] prefix infile Nvert
.SH OPTIONS
\fB-l\fP If the option is present, the output graphs are considered labeled.
This effects for example the graphviz files which are generated.
.PP
\fB-c\fP If the option is present, only graphs which are connected
(weakly connected in the case of digraphs) are produced,
and all graphs with more than one component in the
input file are discarded.
.PP
\fB-g\fP If the option is present, a graphviz file is generated
for each output graph.
.PP
\fB-u\fP If the option is present, the graphs in the infile
are considered undirected such that the edge list pairs'
order is considered irrelevant.
.PP
\fB-j\fP Nthrd Disperses the reduction of the elements of the
permutations to Nthrd threads on the computer (speedup
option). If
the option is absent the default is a serial handling
as if Nthrd=1.
.RE
.PP

.SH ARGUMENTS
The three mandatory arguments are in that order:
.IP 1. 4
A prefix (base name) for the graphviz files that may be generated.
The names of the graphviz files are the prefix, the number of vertices
an underscore, a number counting upwards from 1, and the suffixe .dot
.IP 2. 4
The name of the input ASCII file with the labeled graphs that is
scanned.
.IP 3. 4
The number of vertices in the graphs. This is mainly
simplifying handling of input files that contain edge lists
with mixed vertex counts. The program scans the input file
only up to a line which contains more vertices than specified
by that argument.
.RE
.PP



.SH DESCRIPTION
The program scans the infile for lines that are edge lists,
which means lines that do not start with a bracket ([) are
skipped and ignored. These lines that start with a bracket
are reduced to a list of numbers by deleting all characters
which are not in the range 0-9. That filtered line is
considered pairs of vertices (0-based) of labeled nodes.
The total number of nodes is derived from the largest
number found in that filtered line. If that number does
not match the Nvert of the arguments, the input line is also skipped/discarded.
.PP
An incidence matrix is constructed, and all row-column
permutations are applied to find a "regular" representation
of (an effectively unlabeled) graph where the stream of
entries of the incidence matrix is lexicographically
maximized. A set of these regular representations
is build while scanning infile (i.e. duplicates are
discarded), and the elements of that set is printed 
to standard output. Each element is represented by
two lines: an edge list and a line with the polya cycle
index equivalent to the permutation group. The full
contents of that second line is a V followed by the 
number of multiedges, the trace of the matrix and
the cycle index in the variable "t".
.RE
.PP

.nf
.fam C
  Note that graphs with isolated nodes cannot be handled
  by that program, basically because the edge lists format
  demands it.

.fam T
.fi
.SH EXAMPLE
java \fB-cp\fP . org.nevec.rjm.Unlbl2RegGraphHashSet.txt \fB-g\fP G infile 5
Filters the edge lists in "infile" for directed graphs with 5 nodes, 
reduces
them by their automomorphism group, produces graphviz files named G*.dot
and writes the edge lists of one representative of each unlabeled
graph to standad output.
.SH AUTHOR
Richard J. Mathar
.SH SEE ALSO
https://arxiv.org/abs/1903.12477
.PP
https://graphviz.org/


==> anc/org/nevec/rjm/CycIndx.java <==
package org.nevec.rjm ;
import java.math.* ;
import java.util.Vector ;
/*!***************************
* The indices and powers of a cycle index.
* @since 2017-08-13
* @author Richard J. Mathar
*/
class CycIndx
{
	/** The cyle monomial t[i]^j[i] for i=1,2,3.. (group order divisors)
	*/
	Vector<CycIndxMono> monos ;

	/** The number of group elements with monos[] type of cycle index
	* noEle[i] is the number/frequencey of monos[i] in the cycle index.
	*/
	Vector<Integer> noEle ;

	/** ctor.
	* Starts with an empty list without monomials.
	*/
	CycIndx()
	{
		monos = new Vector<CycIndxMono>() ;
		noEle = new Vector<Integer>() ;
	} /* ctor */

	/** Insert a monomial of a further group element
	* @param m The additional monomial to be inserted
	*/
	public void add(final CycIndxMono m)
	{
		/* search whether this monimial is already in the list
		*/
		boolean known = false ;
		for(int i=0 ; i < monos.size() && !known ; i++)
		{
			if ( monos.elementAt(i).compareTo(m) == 0 )
			{
				/* if in the list, increase its frequency by 1
				*/
				int oldfre = noEle.elementAt(i).intValue() ;
				noEle.set(i,Integer.valueOf(oldfre+1) );
				known =true ;
			}
		}
		if ( !known)
		{
			monos.add(m) ;
			noEle.add(new Integer(1)) ;
		}
	} /* add */

	/** Construct a string (..*ti^ji*...)/order
	* @param The name of the base variable.
	*   In most of the mathematical literature this will be "x".
	* @return The string representation suitable for a CAS like Maple.
	*   This uses ^ for exponentiation and * for multiplication
	*/
	public String toString(final String basevar)
	{
		/* parenthesis at the start of the numerator expression
		*/
		String cstr = new String("(");
		for(int i=0 ; i < monos.size() ; i++)
		{
			/* do we need to write an explicit * in front of the monials
			* to delimit factor an variable?
			*/
			boolean needStar = false ;
			cstr += " +" ;
			/* suppress a multiplicator 1 as coefficient in front
			* of any monimial
			*/
			if ( noEle.elementAt(i).intValue()  > 1 )
			{
				cstr += noEle.elementAt(i) ;
				needStar = true ;
			}
			for(int[] p : monos.elementAt(i).pairs)
			{
				if (needStar)
					cstr += "*" ;
				cstr += basevar + "[" ;
				cstr += p[0] ;
				cstr += "]" ;
				/* supress exponents that equal 1
				*/
				if ( p[1] > 1)
					cstr += "^" + p[1] ;
				needStar = true ;
			}
		}

		/* divisor/denominator of the multiomial is the group order, which is
		* the sum of the frequencies
		*/
		int grpOrd =0 ;
		for(Integer freq : noEle)
			grpOrd += freq.intValue() ; 
		/* parenthesis at the end of the numerator expression and integer denominator
		*/
		cstr += ")/" + grpOrd ;
		return cstr ;
	} /* toString */

} /* CycIndx */


==> anc/org/nevec/rjm/CycIndxMono.java <==
package org.nevec.rjm ;
import java.math.* ;
import java.util.Vector ;
/*!***************************
* The indices and powers of a cycle index.
* @since 2017-08-13
* @author Richard J. Mathar
*/
class CycIndxMono implements Comparable<CycIndxMono>
{
	/** The cyle monomial t[i]^j[i] for i=1,2,3.. (group order divisors)
	* A single pairs[0..1] indicates that the index pairs[0] is having exponent paris[1].
	* The vector is a squence of such pairs[] with 2 integer elements.
	*/
	Vector<int[]> pairs ;

	/** ctor given the indices (cycle length) and exponents (frequencies)	
	* @param unsrt The not necessarily sorted pairs of index and exponent
	*/
	CycIndxMono(Vector<int[]> unsrt)
	{
		/* start with an empty vector
		*/
		pairs = new Vector<int[]>() ;

		/* put all the unsrt[0...] pairs of integers
		* into the vector such that they're sorted along the first
		* element in the pair.
		*/
		for(int[] u : unsrt)
		{
			/* insert at a place such that pair[0] is increasing...
			*/
			boolean insrtd = false;
			for(int i=0 ; i < pairs.size() && ! insrtd; i++)
			{
				if (pairs.elementAt(i)[0] >= u[0])
				{
					pairs.insertElementAt(u,i) ;
					insrtd = true ;
				}
			}
			if( ! insrtd)
				pairs.add(u) ;
		}
	} /* ctor */

	/** Compare two monomials with respect to index and exponent.
	* In a sort of random decision monomials are considered larger
	*  if the number of terms is larger. If the number of terms is the
	*  same we assume (see ctor) that the terms are sorted and we compare
	*  primarily with respect to the first occurrence of the larger index
	*  scanning the internal vector upwards, and secondarily with respect
	*  to the larger exponent.
	* @param oth the second monimial to be compared with this.
	* @return 1, 0 or -1 if this is considered larger, equal to or smaller than oth.
	*/
	public int compareTo(final CycIndxMono oth)
	{
		if ( pairs.size() > oth.pairs.size())
			return 1; 
		else if ( pairs.size() < oth.pairs.size())
			return -1; 
		else
		{
			for(int i=0 ; i < pairs.size() ; i++)
			{
				if ( pairs.elementAt(i)[0] > oth.pairs.elementAt(i)[0] )
					return 1;
				else if ( pairs.elementAt(i)[0] < oth.pairs.elementAt(i)[0] )
					return -1;
				else if ( pairs.elementAt(i)[1] > oth.pairs.elementAt(i)[1] )
					return 1;
				else if ( pairs.elementAt(i)[1] < oth.pairs.elementAt(i)[1] )
					return -1;
			}
			return 0 ;
		}
	}

} /* CycIndxMono */


==> anc/org/nevec/rjm/Permutation.java <==
package org.nevec.rjm ;

import java.lang.* ;
import java.util.* ;


/** This class represents a permutation of [1,2,...,n].
* @since 2015-03-07
* @author Richard J. Mathar
*/
public class Permutation implements Cloneable
{
	/** The set of integers in the 1-line order.
	*/
	public int[] images ;

	/** The order of this permutation.
	* A non-positive value means that this is not yet known, because the computation is delayed.
	*/
	private int ord ;

	/** Defines whether the permutation is represented with indices 0..n-1 or with 1..n
	* The value is either 1 (more complicated) or 0 (simpler to implement).
	*/
	public static int REPOFFSET =0 ;

	/** Ctor with a set of integers that are a permutation of [1,..n] or [0,...,n-1].
	* @param v The list of integers.
	*/
	public Permutation(final int[] v) 
	{
		init(v) ;
	} /* ctor */

	/** Ctor for the unit permutation.
	* This is either (1,2,..,n) or (0,1,...,n-1) depending on the internally fixed offset.
	* @param n The maximum in the list of integers.
	*/
	Permutation(final int n) 
	{
		/* Create the starting vector to be permuted.
		*/
		int[] v = new int[n] ;
		for(int i=0 ; i < n ; i++)
			v[i] = i+REPOFFSET ;
		init(v) ;
	} /* ctor */

	/** ctor given a set of integers to be permuted.
	* @param v The list of integers.
	* @since 2015-03-07
	*/
	Permutation(final Vector<Integer> v) 
	{
		int[] varr = new int[v.size()] ;
		for(int i=0 ;i < varr.length ; i++)
			varr[i] = v.elementAt(i).intValue() ;
		init(varr) ;
	} /* ctor */

	/** ctor starting with a cycle-length specification.
	* If v[0]+v[1]+...+v[] = n is a partition of n, then we construct
	* a permutation with cycles of length v[0], v[1], ... v[].
	* @param parts The list of cycle lengths.
	* @param n The sum of the elements of v.
	* @since 2015-03-16
	*/
	Permutation(final int[] parts, int n) 
	{
		images = new int[n] ;
		int el=0 ;
		for(int p=0 ;p < parts.length ; p++)
		{
			final int plen = parts[p] ;
			for(int l=0 ; l < plen ; l++)
			{
				if ( l == plen-1)
					images[el] = el+1+REPOFFSET-plen ;
				else
					images[el] = el+1+REPOFFSET ;
				el++ ;
			}
		}

		ord = -1 ;
	} /* ctor */

	/** Ctor given the cycles.
	* @param cycs cycs[c][0..] are the elements in the c'th cycle.
	* @since 2015-03-18
	*/
	Permutation(final int[][] cycs) 
	{
		int n=0 ;
		for(int c=0 ; c < cycs.length; c++)
			n += cycs[c].length ;

		images = new int[n] ;
		for(int c=0 ; c < cycs.length; c++)
		{
			final int cl = cycs[c].length ;
			for(int i =0 ; i < cl ; i++)
			{
				/* element cycs[c][i] is permuted to cycs[c][i+1] for i>=0 but
				* the last in the cycle to cycs[c][0], back to the front.
				*/
				final int e = cycs[c][i] ;
				final int targ = cycs[c][(i+1) % cl] ;
				images[e-REPOFFSET] = targ ;
			}
		}

		ord = orderByCycles(cycs) ;
	} /* ctor */

	/** Copy the permutation to the local storage
	* @param v The vector of n elements.
	*/
	private void init(int[] v)
	{
		images = new int[v.length] ;
		for(int i=0 ; i < v.length; i++)
			images[i] = v[i] ;

		/* no check that all integers are there once and only once, to speed up */
		ord = -1 ;
	} /* init */

	/** Number of elements in the permutation
	* @return The number of elements in the image list.
	*/
	public int length()
	{
		return images.length ;
	} /* length */

	/** Produce a "deep" clone of this.
	* @return a permutation with the same images as this.
	*/
	public Permutation clone()
	{
		return new Permutation(images) ;
	} /* clone */

	/** Calculate the inverse permutation.
	* @return a permutation that yields the unit element after multiplication with this.
	*/
	public Permutation inverse()
	{
		int[] invi = new int[images.length] ;
		for(int i=0 ; i < images.length; i++)
			invi[images[i]-REPOFFSET] = i+REPOFFSET ;
		return new Permutation(invi) ;
	} /* inverse */

	/** Multiply with another permutation (which is placed to the right).
	* The result is the product of the permutations in the sense that
	* this is acting first, then 'right' later.
	* @param right The other factor in the product of the two permutations.
	* @return The product (result of succession) of the two permutations.
	* @since 2015-03-07
	*/
	public Permutation multiply(final Permutation right)
	{
		if ( images.length != right.images.length )
			throw new IllegalArgumentException("Different permutation lengths " 
					+ images.length + " vs " + right.images.length) ;

		/* the list of images in the new product
		*/
		int[] prod = new int[images.length] ;
		for(int i=0 ; i < images.length ; i++)
			/* pay attention to 1-offset convention of permutations here
			* Standard slower implementation:
			* prod[i] = right.imageOf(imageOf(i+REPOFFSET)) ;
			* Inlined version follows:
			*/
			prod[i] = right.images[images[i]-REPOFFSET] ;

		/* convert the images to a permutation
		*/
		return new Permutation(prod) ;
	} /* multiply */

	/** True if this is the trivial (=no) permutation.
	* @return True if this is the permutation (1,2,3,...,n) or (0,1,2,3,..n-1), depending on the REPOFFSET.
	*/
	public boolean isUnit()
	{
		for(int i=0 ; i < images.length ; i++)
			if ( images[i] != i+REPOFFSET )
				return false;
		return true;
	} /* isUnit */


	/** Cycle index
	* @param var the name of the base variable of the monomial
	* @return pairs of tthe form [cyclen1,nocy1],[cyclen2,nocy2]...
	* @since 2017-08-13
	*/
	public Vector<int[]> cycIdx()
	{
		/* each pair of integers contains the cycle length and the number
		*/
		Vector<int[]>cyc = new Vector<int[]>() ;
		int[][] allcyc = cycles() ;
		/* number of fixed elements (not listed in allcyc)
		*/
		int fxel =images.length ;
		for(int c=0 ; c < allcyc.length; c++)
		{
			final int clen = allcyc[c].length ;
			/* is this cycle length already in cyc ?
			*/
			boolean foundclen = false ;
			for( int[] pair : cyc)
			{
				if ( pair[0] == clen)
				{
					foundclen = true ;
					/* if yes, increase the exponent */
					pair[1] ++ ;
				}
			}
			if ( !foundclen)
			{
				/* if not, add a new element with that base index */
				int[] pair = new int[2] ;
				pair[0] = clen ;
				pair[1] = 1 ;
				cyc.add(pair) ;
			}
			/* the number of elements not yet explicitly listed is decreased
			* by the number of elements of that particular non-overlapping cycle
			*/
			fxel -= clen ;
		}
		if (fxel > 0)
		{
			/* if any fixed elements are in the cycle: add them too
			*/
			int[] pair = new int[2] ;
			pair[0] = 1 ;
			pair[1] = fxel ;
			cyc.add(pair) ;
		}
		return cyc ;
	} /* cycIdx */

	/** Greatest common divisor of two positive integers.
	* Euclid's algorithm.
	* @param a The first positive integer.
	* @param b The second positive integer.
	* @return gcd(a,b), the greatest common divisor of both. 
	*/
	static int gcd(int a, int b)
	{
		while ( b > 0 )
		{
			final int t = b;
			b = a % b ;
			a = t ;
		}
		return a;
	} /* gcd */

	/** Least common multiple of two positive integers.
	* Computed via Euclid's algorithm.
	* @param a The first positive integer.
	* @param b The second positive integer.
	* @return lcm(a,b), the least common multiple of both. 
	*/
	static int lcm(int a, int b)
	{
		return a/gcd(a,b)*b ;
	} /* lcm */

	/** Calculate the order.
	* This is computed as the lcm of the lengths of the cycles.
	* @return the order of the permutation. This is the smallest positive power of the
	* permutation that yields the unit element.
	*/
	int orderByCycles()
	{
		/* recall any previously saved value to speed things up.
		*/
		if ( ord <= 0)
		{
			int[][] cyc = cycles() ;
			if ( cyc.length < 1 )
				ord =1 ;
			else
			{
				ord = cyc[0].length ;
				for(int c=1 ; c < cyc.length ; c++)
					ord = lcm(ord,cyc[c].length) ;
			}
		}
		return ord;
	} /* orderByCycles */

	/** Calculate the order.
	* This is computed by the lcm of the lengths of the cycles.
	* @param cyc The cycles. Complete in the sense that each moved element
	*   in the permutation appears exactly once in the array.
	* @return The order of the permutation. This is the smallest positive power of the
	* permutation that yields the unit element.
	*/
	static int orderByCycles(final int [][] cyc)
	{
		if ( cyc.length < 1 )
			/* if the cycle array is empty, there were only fixed elements in the
			* permutation (of length 1) and the order of these is 1.
			*/
			return 1;
		else
		{
			int ord = cyc[0].length ;
			for(int c=1 ; c < cyc.length ; c++)
				ord = lcm(ord,cyc[c].length) ;
			return ord ;
		}
	} /* orderByCycles */

	/** Generate a list of lists that are the cycle representation.
	* @return [0][..] are the integers in the first cycle, [1][...] in the second, and so on.
	*  Fixed elements of cycle length 1 are not included in the result.
	*/
	public int[][] cycles()
	{
		Vector< int[] > c = new Vector<int[] > () ; 

		/* flag for each integer in the permutation that is has not	
		* yet appeared in a cycle. Default initialiation for booleans is false, so
		* we may skip the initialization here.
		*/
		boolean []  done = new boolean[images.length] ;

		while( true)
		{
			/* check done[] for any not yet booked integers in cycles
			*/
			int notmoved =0 ;
			for( ; notmoved < images.length; notmoved++)
			{
				if ( done[notmoved] ==false )
					break;
			}

			/* if all the integers have been flagged in the previous loop as accounted for,
			* that loop exited with notmoved=images.length and we
			* terminate the loop that lists cycles.
			*/
			if ( notmoved == images.length)
				break;

			/* list in tracei[] the repeated images of the element notmoved.
			*/
			int[] tracei = orbit(notmoved+REPOFFSET) ;

			/* mark all elements in this cycle as treated and accounted
			* for by tracei[]. Note that tracei may be empty if notmoved was a fixed element,
			* but the associated element needs to be marked as moved anyway.
			*/
			done[notmoved] = true ;
			for(int i=1 ; i < tracei.length; i++)
				done[tracei[i]-REPOFFSET] = true ;

			/* add this cycle to the vector if non-trivial, i.e., if not for a fixed element.
			*/
			if ( tracei.length > 1)
				c.add(tracei) ;
		}

		int[][] cycs = new int[c.size()][] ;
		for(int i=0 ; i < c.size() ; i++)
			cycs[i] = c.elementAt(i) ;

		return cycs ;
	} /* cycles */

	/** Generate a list of lists that are the cycle representation.
	* In the string all elements are larger than or equal to 1 and less than or equal to n, 1-based.
	* @return The 0th component are the integers in the first cycle, the 1th compoment in the second, and so on.
	*/
	public String cyclRep()
	{
		int[][] allcyc = cycles() ;
		String rep= new String() ;
		/* there is one case ( the unit element) where no cycles are listed
		* because they are only containing fixed elements. To vaoid that this
		* disappears entirely, we print an empty () to let it be visible.
		*/
		if ( allcyc.length == 0 )
			return new String("()") ;

		/* loop over all cycles in the order genereated (ie, such that
		* the small elements appear early.
		*/
		for(int c=0 ; c < allcyc.length ; c++)
		{
			for(int e=0 ; e < allcyc[c].length; e++)
			{
				if ( e == 0 )
					rep += "(" + (allcyc[c][e]+1-REPOFFSET) ;
				else if ( e == allcyc[c].length -1 )
					rep += " " + (allcyc[c][e]+1-REPOFFSET) +")" ;
				else
					rep += " " + (allcyc[c][e]+1-REPOFFSET) ;
			}
		}

		return rep;
	} /* cyclRep */

	/** Calculate the image of an integer
	* @param e The integer (original element).
	* @return The image of e under this permutation.
	*/
	int imageOf(final int e)
	{
		if ( e < REPOFFSET )
			throw new IllegalArgumentException("Argument " + e + " out of range for length " + images.length) ;

		/* if the element is outside the range of the permutation, it is assumed to stay fixed.
		*/
		if ( e >= images.length+REPOFFSET )
			return e;
			
		return images[e-REPOFFSET] ;
	} /* imageOf */

	/** Generate the trace of an integer until the repeated image has closed its cycle.
	* @param s The integer to be traced.
	* @return a vector [s, images[s], images^2[s]...].
	*   Fixed elements are not reported at all, so their return vector is empty.
	*/
	int[] orbit(final int s)
	{
		if ( s < REPOFFSET || s >= images.length+REPOFFSET )
			throw new IllegalArgumentException("Argument " + s + " out of range ") ;

		Vector<Integer> or = new Vector< Integer> ();
		or.add(new Integer(s)) ;
		/* i is the i-th image of s */
		int i = s ;
		for(;;)
		{
			i = imageOf(i) ;
			if ( i != s )
				/* cycle not yet closed. Append the new image to the result
				*/
				or.add(new Integer(i)) ;
			else
				/* cycle completed */
				break;
		}

		/* convert the Vector to an array */
		int[] oArr ;
		if ( or.size() >= 2 )
		{
			/* return only something if the order of the element is at least 2; skip
			* fixed points.
			*/
			oArr = new int[or.size()] ;
			for(int j=0 ; j < or.size() ; j++)
				oArr[j] = or.elementAt(j).intValue() ;
		}
		else
			oArr = new int[0] ;
		return oArr ;
	} /* orbit */

	/** Swap/exchange the images of i and j
	* @param i 0-based element in the permutation.
	* @param j 0-based element in the permutation.
	*/
	public void swap(final int i, final int j)
	{
		final int tmp = images[i] ;
		images[i] = images[j] ;
		images[j] = tmp ;
	} /* swap */

	/** Compare with another permutation.
	* The dominant key is the lenghts of the permutations.
	* The secondary key (if of the same length) is the left-right image=by-image comparison.
	* @param oth
	* @return -1, 0 or +1 depending on whether this is smaller than, equal to or greater than oth
	*/
	public int compareTo(final Permutation oth)
	{
		if (images.length < oth.images.length)
			return -1;
		else if (images.length > oth.images.length)
			return +1;
		else
		{
			for(int j=0 ; j < images.length ; j++)
			{
				if ( images[j] < oth.images[j] )
					return -1 ;
				else if ( images[j] > oth.images[j] )
					return 1 ;
			}
			return 0 ;
		}
	} /* compareTo */

	/** Compare with another permutation.
	* The dominant key is the lenghts of the permutations.
	* The secondary key (if of the same length) is the left-right image=by-image comparison.
	* @param oth
	* @return true if the permutations are equal in length and in the order of elements.
	*/
	public boolean equals(final Permutation oth)
	{
		if (images.length != oth.images.length)
			return false;
		else
		{
			for(int j=0 ; j < images.length ; j++)
			{
				if ( images[j] != oth.images[j] )
					return false ;
			}
			return true ;
		}
	} /* equals */

	/** Index of the smallest element that is moved under the permutation.
	* @return The smallest index (0-based) that does not stay fixed.
	*   If all elements are fixed, the number of elements is returned.
	* @since 2015-03-13
	*/
	public int smallestMoved()
	{
		for (int i=0 ; i < images.length ; i++)
			if ( images[i] != i+REPOFFSET)
				return i;
		return images.length ;
	} /* smallestMoved */

	/** Index of the largest element that is fixed under the permutation.
	* @return The largest index (0-based) that stays fixed.
	*   If all elements are moved, -1 is returned.
	* @since 2015-03-13
	*/
	public int largestFixed()
	{
		for (int i= images.length-1 ; i >= 0 ; i--)
			if ( images[i] == i+REPOFFSET)
				return i;
		return -1 ;
	} /* largestFixed */

	/** Smallest element that remains fixed under all permutations of a set.
	* This means all elements of smaller index are moved by at least one of the permutations.
	* @param pers The set of permutations that may move the element
	* @return The minimum 0-based or 1-based element that remains fixed.
	*   If the pers move a dense set of points, this is 1 higher than the point length of the longest permutation.
	* @since 2015-03-15
	*/
	static public int smallestFixed(Vector<Permutation> pers)
	{
		int el= REPOFFSET ;
		for (; ; el++)
		{
			boolean isfix = true ;
			for (Permutation p : pers)
			{
				/* does p move el? The function imageOf() fixes all elements that
				* are beyond the range of the permutation to run this smoothly. */
				if ( p.imageOf(el) != el)
				{
					isfix = false ;
					break;
				}
			}
			if ( isfix)
			{
				return el ;
			}
		}
	} /* smallestFixed */

	/** Compute the number of moved points
	* @return The number of points that are not fixed by this permutation.
	*/
	public int nrMoved()
	{
		int m=0 ;
		for (int i= 0; i <images.length ; i++)
			if ( images[i] != i+REPOFFSET)
				m++ ;
		return m;
	} /* nrMoved */

	/** Compute the minimum degree of a list of permutations.
	* @param per The list of permutations. These should be the full list of the members of a permutation group.
	* @return The smallest number of points that are not fixed by any non-identity permutation.
	*/
	public static int nrMoved(final Permutation[] per)
	{
		/* start with the most pessimistic upper bound that all elements are moved.
		* do not use per[0].nrMoved() here because per[0] may be the identity.
		*/
		int minp = 0 ;
		int m= 1+per[0].length() ;
		for (int p= 0; p < per.length ; p++)
		{
			Permutation thisp = per[p] ;
			if ( ! thisp.isUnit() )
			{
				if ( thisp.nrMoved() < m )
					minp = p ;
				m = Math.min(m, thisp.nrMoved()) ;
			}
		}
		System.out.println("deg " + m + " at g" + (minp+1) + " " + per[minp].cyclRep()) ;
		return m;
	} /* nrMoved */

	/** Check whether the fixed elements are all at the low positions.
	* @return true if the moved elements have all higher indices than the fixed elements.
	*/
	boolean isSorted()
	{
		if ( orderByCycles() == 1 )
			return true;
		final int m = smallestMoved() ;
		final int f = largestFixed() ;
		/* there are three cases: all elements moved where m=0, f=-1,
		* all elements fixed, where m=images.length, f=images.length-1 and the general case.
		* Well-ordered in the current sense are sensed by the criterion m=f+1.
		*/
		return ( m == f+1) ? true: false ;
	} /* isSorted */

	/** Check whether the fixed elements are all at the low positions.
	* @return true if the moved elements have all higher indices than the fixed elements.
	*/
	boolean isCycSorted()
	{
		final int[][] cyc = cycles() ;
		if ( cyc.length <= 1 )
			return true;
		else
		{
			/* long cycles after short cycles
			*/
			for(int i=0 ; i < cyc.length-1 ; i++)
				for(int j=i+1 ; j < cyc.length ; j++)
				{
					if ( cyc[j].length < cyc[i].length)
						return false;
				}

			/* compare all pairs cyc[i] and cyc[j], j>i, to test if
			* all elements of cyc[j] are larger than all elements of cyc[i]
			*/
			for(int i=0 ; i < cyc.length-1 ; i++)
				for(int j=i+1 ; j < cyc.length ; j++)
				{
					for(int ei =0 ; ei < cyc[i].length ; ei++)
						for(int ej =0 ; ej < cyc[j].length ; ej++)
							if ( cyc[j][ej] <= cyc[i][ei])
								return false;
				}

			/* also enforce ordering within each cycle
			*/
			for(int i=0 ; i < cyc.length-1 ; i++)
			{
				for(int ei =0 ; ei < cyc[i].length-1 ; ei++)
					if ( cyc[i][ei+1] <= cyc[i][ei])
						return false;
			}
			return true;
		}
	} /* iscycSorted */

	/** Test if the permutation is a pivotal representative of permutations with the same structure
	*/
	boolean isPivot()
	{
		return ( isSorted() && isCycSorted() );
	} /* isPivot() */

	/** Print the permutation as a left-right list of integers.
	* This output is always using a 1-based representation of the vectors.
	* @since 2015-03-07
	*/
	public String toString()
	{
		String s= new String("(") ;
		for(int i=0 ; i< images.length ; i++)
			s += (images[i]+1-REPOFFSET) + " " ;
		s += ")" ;
		return s;
	} /* toString */


} /* Permutation */


==> anc/org/nevec/rjm/Permute.java <==
package org.nevec.rjm ;

import java.lang.* ;
import java.util.* ;

/** This class creates permutations of [1,2,...,n], iteratively one at a time.
* @since 2010-09-13
* @author Richard J. Mathar
*/
public class Permute implements Iterator
{
	/** A pointer from 0 to n-1 into the list of the original vector
	* of elements to be permuted. This is basically the element that
	* will be the head element of new calls. This pointer moves slowly upwards
	* in the elements of the original vector.
	*/
	private int workptr ;

	/** A flag which is true if the number of permutations is exhausted.
	* If true, additional calls to next() will return the empty vector.
	*/
	public boolean exhst ;

	/** Slave permutation. This runs through the permutations of all
	* subsets of the original integer set with the exception of the one addresed by workptr.
	*/
	private Permute slav ;

	/** The set of integers to be permuted.
	* There are (orgset.length)! calls to next() until the vector of length zero is returned.
	*/
	public int[] orgset ;

	/** Ctor with a set of integers to be permuted.
	* Calls to next() will return a permutation of these.
	* @param v The list of integers.
	*/
	public Permute(final int[] v) 
	{
		init(v) ;
	} /* ctor */

	/** Ctor for permutations of [1,2,....,n].
	* Calls to next() will return a permutation of these.
	* @param n The maximum in the list of integers.
	*/
	public Permute(int n) 
	{
		/* Create the starting vector [1,..,n] to be permuted.
		*/
		int[] v = new int[n] ;
		for(int i=0 ; i < n ; i++)
			v[i] = i+Permutation.REPOFFSET ;
		init(v) ;
	} /* ctor */

	/** ctor with a set of integers to be permuted.
	* Calls to next() will return a permutation of these.
	* @param v The list of integers.
	* @since 2010-09-13
	*/
	Permute(final Vector<Integer> v) 
	{
		int[] varr = new int[v.size()] ;
		for(int i=0 ;i < varr.length ; i++)
			varr[i] = v.elementAt(i).intValue() ;
		init(varr) ;
	} /* ctor */

	/** Interface operator.
	* @return true if there is another not yet constructed permutation
	* @since 2015-03-18
	*/
	public boolean hasNext()
	{
		return ! exhst ;
	} /* hasNext */

	/** Removal of permutations is not implemented
	*/
	public void remove() throws UnsupportedOperationException
	{
		throw new UnsupportedOperationException() ;
	} /* remove */

	/** Initialize the internal state of the iterator
	* @param v The initial ordered list of integers.
	* @since 2010-09-13
	*/
	private void init(final int[] v) 
	{
		workptr = 0 ;
		orgset = v.clone() ;
		if ( v.length >=0 )
		{
			exhst = false ;
	
			if ( v.length >= 2)
			{
				int[] workset = new int[v.length-1] ;
				for(int i=1 ; i < v.length ; i++)
					workset[i-1] = v[i] ;
				slav = new Permute(workset) ;
			}
		}
		else
			exhst =true ;
	} /* init */


	/** Move one step to emit another permutation.
	/* @return A new permutation of the original set of integers.
	* A vector of zero length is returned if no new permutation is available.
	* In that respect, each call of next() should only follow a test of the exhst flag.
	* @since 2010-09-13
	*/
	public int[] next()
	{
		if ( orgset.length <= 1)
		{
			exhst = true;
			return orgset ;
		}
		if ( ! slav.exhst)
		{
			int[] workset = new int[orgset.length] ;
			workset[0] = orgset[workptr] ;
			int[] slavset = slav.next() ;
			for(int i=0 ; i < slavset.length ; i++)
				workset[i+1] = slavset[i] ;

			if ( workptr == orgset.length-1 && slav.exhst)
				exhst = true;
			return workset ;
		}
		else
		{
			workptr++ ;
			if ( workptr >= orgset.length)
			{
				/* cannot move on to anothe rfirst element */
				exhst = true;
				return new int[0] ;
			}
			else
			{
				int[] workset = new int[orgset.length-1] ;
				for(int i=0 ; i < workptr ; i++)
					workset[i] = orgset[i] ;
				for(int i=workptr+1 ; i < orgset.length ; i++)
					workset[i-1] = orgset[i] ;
				slav = new Permute(workset) ;


				return next() ;
			}
		}
	} /* next */

	/** Return the frozen state as left by the previous calls.
	* @return The current (old) permutation of the set of integers.
	* The value returned is independent of the exhausted flag, so it returns
	* the last possible permutation if called while exhst=true.
	* @since 2010-09-13
	*/
	public int[] current()
	{
		if ( orgset.length <= 1)
			return orgset ;

		int[] workset = new int[orgset.length] ;
		workset[0] = orgset[workptr] ;
		int[] slavset = slav.current() ;
		for(int i=0 ; i < slavset.length ; i++)
			workset[i+1] = slavset[i] ;

		return workset ;
	}

	/** Print the permutation as a left-right list of integers.
	* This is the single-line form of the representation.
	* @return
	* @since 2010-09-13
	*/
	public String toString()
	{
		String s= new String("(") ;
		for(int i=0 ; i< orgset.length ; i++)
			s += orgset[i] + " " ;
		s += ")" ;
		return s;
	}


} /* Permute */


==> anc/org/nevec/rjm/Regul.java <==
package org.nevec.rjm ;
import java.util.Vector ;
import java.lang.Integer ;

/* 
The class Regul constructs all nxn matrices of some fixed dimension n
with non-negative integer entries suitable for  adjacency matrices
of regular mathematical graphs.
The graphs are constructed (and counted) according to some constraints
on the row and column sums (more precisely: the degrees on the nodes), on admitting
loops (trace of the matrix), admitting multi-edges (matrix entries larger than 1),
referring to digraphs and so on.
*/
public class Regul
{
	/** Dimension of the square matrix. number of columns and rows
	*/
	public int n;

	/** Specification of node degrees.
	*/
	public int[] ct1;

	/** if true: no 1's on diagonal. Equivalent to Matrix has zero trace; no loops in the graphs.
	*/
	boolean traceless ;

	/** if true: allow multiedges, else only one edge between a pair of nodes.
	* More precisely: for digraphs the constraint is on the edges with the
	* same heading.
	*/
	boolean multie ;

	/** true: don't create all but only those where the
	* values A[0,i] in the top row are non-icreaseing for column 2 and higher. 
	* This is some type of acceleration of the computation assumingi that
	* the matrices represent indicence matrices of labeled graphs which
	* will be reduced to unlabeled graphs later on by running through the
	* row-column permutations hereafter.
	*/
	boolean presort ;

	/** If true directed graphs. If false: non-directed edges
	* For non-directed edges the matrix is symmetric.
	*/
	boolean direct ;

	/** degree statistics: degStat[i][o] is th enumber of nodes
	* with indegree i and outdegree o. For undireted graphs
	* only the value on the diagonal are relevant, the others zero.
	*/
	int [][]degStat ;

	/** ctor
	* Does not compute anything but just stores the parameters that
	* characterize the constraints.
	* @param n
	* @param ct1
	* @param tr0
	* @param withMulti
	* @param presort
	* @param dir
	* @param maxdeg
	*/
	Regul(int n, int[] ct1, boolean tr0, boolean withMulti, boolean presort, boolean dir, int maxdeg)
	{
		this.n=n ;
		this.ct1=ct1 ;
		this.presort=presort ;
		this.direct=dir ;
		traceless=tr0 ;
		multie=withMulti ;
		degStat = new int[maxdeg+1][maxdeg+1] ;
		if ( direct)
		{
			for(int i=0 ; i < ct1.length ; i +=3)
				degStat[ ct1[i+1] ][ct1[i+2] ] = ct1[i] ;
		}
		else
		{
			for(int i=0 ; i < ct1.length ; i +=2)
				degStat[ ct1[i+1] ][ct1[i+1] ] = ct1[i] ;
		}
	} /* ctor */

	/** Row sum /outdegree of the matrix entries
	* @param A The matrix to be scanned.
	* @param r  The row number (0..n-1) for which the sum is computed.
	* @return the weighted row sum of the entries, which means values on the diagonal are counting double
	*  for nondirected graphs.
	*/
	int rowsum(final short[][] A, int r)
	{
		if ( r < 0 || r >=n )
			return 0 ;
		int rs =0 ;
		for(int c=0 ; c < n ; c++)
		{
			/* we actually don't count row sums for non-directed but edge counts,
			* so for non-directed the diagonal elements (loops) count twice
			*/
			if ( ! direct && c == r)
				rs += 2*A[r][c] ;
			else
				rs += A[r][c] ;
		}
		return rs ;
	}

	/** Column sum /indegree of the matrix entries
	* @param A The matrix to be scanned.
	* @param c  The column number (0..n-1) for which the sum is computed.
	* @return the weighted column sum of the entries, which means values on the diagonal are counting double
	*  for nondirected graphs.
	*/
	int colsum(final short[][] A, int c)
	{
		if ( c < 0 || c >=n )
			return 0 ;
		int cs =0 ;
		for(int r=0 ; r < n ; r++)	
			/* we actually don't count row sums for non-directed but edge counts,
			* so for non-directed the diagonal elements (loops) count twice
			*/
			if ( ! direct && c == r)
				cs += 2*A[r][c] ;
			else
				cs += A[r][c] ;
		return cs ;
	}

	/** Check that all weighted row and column sums (degrees) are as specified.
	* @return true if the frequencies of each row and each column match ct1.
	*/
	boolean verify(final short[][] A)
	{
		if ( direct)
		{
			int[][] freq = new int[degStat.length][degStat.length] ;
			for(int r=0 ; r < n ; r++)
			{
				final int dego = rowsum(A,r) ;
				final int degi = colsum(A,r) ;
				if ( degi >= degStat.length || dego >= degStat.length)
					return false ;
				else
					freq[degi][dego]++ ;
			}
	
			for(int r=0 ; r < degStat.length ; r++)
			for(int c=0 ; c < degStat.length ; c++)
				if ( freq[r][c] != degStat[r][c])
					return false ;
			return true ;
		}
		else
		{
			int[] freq = new int[degStat.length] ;
			/* check the row sum (degree) for each vertex, deg
			* That number of vertices that have the same degree must
			* match the value (on the diagonal) of degStat.
			*/
			for(int r=0 ; r < n ; r++)
			{
				final int deg = rowsum(A,r) ;
				if ( deg >= freq.length)
					return false ;
				else
					freq[deg]++ ;
			}
	
			for(int d=0 ; d < freq.length ; d++)
				if ( freq[d] != degStat[d][d])
					return false ;

			return true ;
		}
	} /* verify */

	/**
	* Investigate/construct all matrices which can be derived
	* by fixing further elements of a partially filled matrix.
	* @param A the partially filled matrix
	* @param thisrow pivotal row, meaning the element in that row
	*  is to be fixed in the recurrence.
	* @param nextcol pivotal column, meaning the element in that
	*  column is to be fixed in the recurrence.
	* @param verb If true print the matrices that fulfil the criteria
	*   as a list of edge lists, one per line.
	*   The output format is [[r1,c1], [r2,c2] ...] for each non-zero 
	*   entry, repeated if multiedges exist between the nodes.
	* @return number of matrices that fulfill the criteria.
	*/
	long count(short[][] A, int thisrow, int nextcol, boolean verb, short smax)
	{
		/* the number of matrices that can be constructed
		* assuming (thisrow/nextcol) and entries later
		* are filled in according to the criteria
		*/
		long a=0 ;
		if ( thisrow >= n)
		{
			/* end of recursion; fell below the last row 
			*/
			boolean works = verify(A) ;
			if ( works && verb)
			{
				System.out.print("[") ;
				for(int r=0 ; r < n ; r++)
				for(int c=( direct? 0 :r) ; c < n ; c++)
				{
					for(int m=0 ; m < A[r][c] ; m++)
						System.out.print("[" + r + ","+ c+"]") ;
				}
				System.out.println("]") ;
			}
			return works ? 1 : 0;
		}
		else
		{
			/* put constraint on maximum value in (thisrow,nextcol)
			* by computing partial sums of already fixed positive
			* entries "above" (smaller row indices) and "to the left"
			* (smaller column indices).
			*/
			int cs =0 ;
			for(int r=0 ; r < thisrow ; r++)
				cs += A[r][nextcol] ;
			int rs =0 ;
			for(int c=0 ; c < nextcol ; c++)
				rs += A[thisrow][c] ;
			/* no multiedges:allow only 0 or 1 directed between node pair.
			* with multiedges: allow up to smax.
			* e is the candidate to be filled at place (thisrow,nextcol).
			* The order of checks (decreasign e) is purely aestethical:
			* it means that the matrices which are "large" according to the
			* CRT scan conversions in the other programs are created earlier
			* than the others.
			*/
			for(short e=(multie ? smax : 1) ; e >= 0 ; e--)
			{
				if ( ! direct && nextcol < thisrow && e != A[nextcol][thisrow] )
					/* skip if symmetric (not directed) and the e is in the
					* lower left triangle of the matrix but does not match
					* the value in the upper right triangle (swapped indices).
					*/
					;
				else if ( rs+e > smax || cs+e > smax )
					/* cannot fill e because that would surpass the smax limits */
					;
				else if ( thisrow == nextcol &&  traceless && e > 0 )
					/* cannot fill diagonal if traceless */
					;
				else if ( presort && thisrow == 0 && nextcol >=2 && e > A[thisrow][nextcol-1])
					/* presort flag cuts recurrence short: values in
					* row 0 non-increasing after column 1
					*/
					;
				else
				{
					/* value e accepted by criteria. recursion 
					* moving on in CRT order to next not yet
					* fixed element
					*/
					A[thisrow][nextcol] = e ;
					if ( nextcol+1 >= n )
						/* end of row reached, move on to next row start of column
						*/
						a += count(A,thisrow+1,0,verb,smax) ;
					else
						/* move to next column same row.
						*/
						a += count(A,thisrow,nextcol+1,verb,smax) ;
				}
			}
		}
		return a;
	} /* count */

	/** Initiate counting and constructing the matrices.
	* This starts by running with a type of raster scan order
	* (row 0 to row n-1, left to right) through the entries of the matrix
	* and recursively fixes entries trying to be efficient in early
	* pruning of entries that are not compatible with the row/column sums.
	* @param verb If true print the matrices that fulfil the criteria
	*   as a list of edge lists, one per line
	* @return the count of all matrices that fulfill the criteria
	*   set in the ctor. Note that this count is not the same
	*   as the number of labeled graphs if the presort flag was set.
	*/
	long count(boolean verb)
	{
		/* rough checks on handshake lemma etc which are
		* not constructable degree sequences. For an overview of
		* which are not constructable (count=0) see for example
		* sequences A147878 (undirected, no loops, multiedges)
		* of A320921 (undirected, no loops, no multiedges) in oeis.org .
		*/
		if ( direct)
		{
			/* digraph: each indegree must have a matching otudegree
			/* ct1[n] graphs with indegree ct1[n+1], outdegree ct1[n+2]
			*/
			int sumin =0 ;
			int sumout =0 ;
			for(int n=0 ; n < ct1.length ; n+=3)
			{
				sumin += ct1[n]*ct1[n+1] ;
				sumout += ct1[n]*ct1[n+2] ;
			}
			if(sumin != sumout)
				return 0 ;
		}
		else
		{
			/* handshake lemma. An even number of vertices with odd degrees
			* ct1[2i] nodes with degree ct[2i+1]
			*/
			int odddeg =0 ;
			for(int n=0 ; n < ct1.length ; n+=2)
				if ( ct1[n+1] %2 != 0 )
					odddeg += ct1[n] ;

			if( odddeg % 2 != 0)
				return 0 ;

			/* maximum number of edges for simple graphs is the complete graph
			* for n vertices this leads to e <= n*(n-1)/2 edges, 2e<=n*(n-1) 
			*/
			if (traceless && !multie )
			{
				/* e is twice the number of edges, the sum of the degrees
				*/
				int e =0 ; 
				for(int i=0; i <degStat.length ; i++)
					e += degStat[i][i] ;
				if (e> n*(n-1) )
					return 0 ;
			}
		}

		/* rough tests passed...
		*/
		short [][]A = new short[n][n] ;
		return count(A,0,0,verb,(short) (degStat.length-1));
	} /* count */

	public static void main(String[] argv)
	{
		/* undirected edges: there are nodDegs[2i] nodes with degree nodeDegs[2i+1].
		* So the number of arguments (which are nto options) is even.
		* Digraphs edges: (nodeDegs[3i],nodeDegs[3i+1],nodeDegs[3i+2]) means there are nodeDegs[3i]
		* nodes with indegree nodeDegs[3i+1] and outdegree nodeDegs[3i+2]. So the
		* number of arguments which are not options is a multiple of 3.
		*/
		Vector<Integer> nodeDegs =new Vector<Integer>() ;
		boolean traceless = false ;
		boolean withMulti = false ;
		boolean verb = false ;
		boolean direct = false ;
		boolean presort = false ; // means don't create all labeled, only with decreasing first row vals

		/* handle command line options (which must come first!)
		*/
		for(int i=0 ; i < argv.length ; i++)
		{
			if ( argv[i].startsWith("-t") )
				traceless = true ;
			else if ( argv[i].startsWith("-v") )
				verb = true ;
			else if ( argv[i].startsWith("-m") )
				withMulti = true ;
			else if ( argv[i].startsWith("-d") )
				direct = true ;
			else if ( argv[i].startsWith("-f") )
				presort = true ;
			else
			{
				/* rest of the command line are the node degrees counts d0, d1,...
				*/
				nodeDegs.add(Integer.valueOf(argv[i])) ;
			}
		}

		/* first simple checks on consistent arguments
		*/
		if ( nodeDegs.size() <= 0 )
		{
			System.err.println("Arguments of node sequence missing") ;
			return ;
		}
		if ( direct )
		{
			if (nodeDegs.size() %3 != 0)
			{
				System.err.println("Argument count must be multiple of 3 for digraphs but is " + nodeDegs.size()) ;
				return ;
			}
			/* reject confusing input where a degree-pair was specified twice
			*/
			for(int i=1 ; i < nodeDegs.size()-3 ; i +=3)
			for(int j=i+3 ; j < nodeDegs.size() ; j +=3)
				if ( nodeDegs.elementAt(i) == nodeDegs.elementAt(j) 
					&& nodeDegs.elementAt(i+1) == nodeDegs.elementAt(j+1))
				{
					System.err.println("degrees " + nodeDegs.elementAt(i) + "  "
						+ nodeDegs.elementAt(i+1) + " specified more than once") ;
					return ;
				}
		}
		else
		{
			if (nodeDegs.size() %2 != 0)
			{
				System.err.println("Argument count must be even for simple graphs but is "+nodeDegs.size()) ;
				return ;
			}

			/* reject confusing input where a degree was specified twice
			*/
			for(int i=1 ; i < nodeDegs.size()-2 ; i +=2)
			for(int j=i+2 ; j < nodeDegs.size() ; j +=2)
				if ( nodeDegs.elementAt(i) == nodeDegs.elementAt(j) )
				{
					System.err.println("degree " + nodeDegs.elementAt(i) + " specified more than once") ;
					return ;
				}
		}

		/* dim is the dimension of the adjacency matrix
		* and also the number of nodes in the graph
		*/
		int dim=0 ;

		/* maxdeg is the maximum degree (maximum of in/out-degree for digraphs)
		*/
		int maxdeg = 0 ;

		int [] ct1 =new int[nodeDegs.size()];
		for(int i=0 ; i < nodeDegs.size() ; i++)
		{
			ct1[i] = nodeDegs.elementAt(i).intValue() ;
			if ( direct)
			{
				if ( i%3 == 0 )
					/* each 3rd argument is a node count */
					dim += ct1[i] ;
				else
					maxdeg = Math.max(maxdeg,ct1[i]) ;
			}
			else
			{
				if ( i%2 == 0 )
					dim += ct1[i] ;
				else
					maxdeg = Math.max(maxdeg,ct1[i]) ;
			}
		}


		if ( dim < 1)
		{
			System.err.println("matrix dimension too low") ;
			System.err.println("Usage: " + argv[0] + " [-t] [-v] [-m] [-d] [-f] d0 d1 d2 d3...") ;
		}
		else
		{
			Regul a= new Regul(dim,ct1,traceless,withMulti,presort,direct,maxdeg) ;
			if ( ! presort)
				System.out.println(dim+":"+a.count(verb)) ;
		}
	} /* main */
} /* Regul */


==> anc/org/nevec/rjm/Unlbl2RegGraphHashSet.java <==
package org.nevec.rjm ;
import java.io.* ;
import java.math.* ;
import java.util.* ;
import java.text.SimpleDateFormat ;
import org.nevec.rjm.* ;

/*!***************************
* An Set of unlabeled graph with fixed number of edges and vertices.
*/
class Unlbl2RegGraphHashSet
{
	Vector<UnlblGraph2> gset ;

	/** number of vertices */
	int n ;

	/** all permutations applicable to n vertices
	*/ 
	Permute[] allPerms ;

	/** Ctor for graph without edges
	* Creates a single graph withno edges and a specified number of isolated vertices.
	* @param vert Number of vertices
	*/
	Unlbl2RegGraphHashSet(int vert, boolean isdirected)
	{
		gset = new Vector<UnlblGraph2>() ;

		n  =vert ;

		/* generate the permutations once and for all.
		* factorial of the number of vertices
		*/
		int vertfac =1 ;
		for(int i= 2; i <= vert ; i++)
			vertfac *= i ;
		allPerms = new Permute[vertfac] ;

		int pidx = 0 ;
		Permute p = new Permute(vert) ;
		while ( ! p.exhst)
		{
			final int[] perm = p.next() ;
			allPerms[pidx] = new Permute(perm) ;
			pidx++ ;
		}
	} /* ctor */

	/** number of edges of a graph in this set.
	* That is the number of edges in the first graph found in the set (as a representative)
	*/
	int E()
	{
		if ( gset.size() > 0)
			return gset.firstElement().E ;
		else
			return 0 ;
	}

	/** create a list of string representations,
	* separated by new lines
	* @return As many representations as in the set.
	*/
	public String toString()
	{
		String s = new String();
		for(UnlblGraph2 g: gset)
			s += g.toString() + "\n" ;
		return s;
	}

	/** Add a new graph to the gset
	* @param g Candidate of the new graph.
	*   This will be regularized and checked agains all existing ones.
	* @param onlyCon add only connected graphs
	* @param fout File writer to print output
	* @return true if a new element was appended
	*/
	public boolean add(final UnlblGraph2 g, boolean onlyCon, PrintWriter fout, String pref) throws InterruptedException
	{
		if ( !onlyCon || g.isConnected() )
		{
			boolean known = false ;
			UnlblGraph2 greg = g.regular() ;
			for( UnlblGraph2 ghav : gset)
			{
				if ( ghav.equals(greg) )
				{
					return false ;
				}
			}
			if ( ! known)
			{
				gset.add(greg) ;
				if ( fout != null)
				{
					fout.println("[" +  greg.EList(true) + "]") ;
					/* count multi-edges and loops
					*/
					int medg = greg.dblEdges() ;
					int lpts = greg.trace() ;
					fout.print("V" + medg + " " + lpts + " ") ;
					fout.println( greg.cyclIdxV()) ;



					if ( n <= 5)
					{
						greg.creaDot(gset.size(),pref,false,false) ;
					}
				}
			}
			return !known ;
		}
		else
			return false ;

	} /* add */




	/**
	* java -cp . Unlbl2RegGraphHashSet [-l] [-c] [-g] [-u] [-j Nthrd] prefix infile Nvert
	*  The flag -l indicates graphs are considered labeled (as in the input file)
	*  The flag -c indicates only connected graphs produced
	*  The flag -u graphs are considered undirected
	*  The flag -j Nthrd indicates number of parallel threads
	*/
	public static void main(String[] argv) throws IOException, InterruptedException
	{
		int argc = argv.length ;
		int jThrd =1 ; // only one thread

		/* name of the input ASCII file with the
		* labeled graphs.
		*/
		String fnam = new String() ;

		/* prefix: this is a basename for graphviz files that
		* man be generated as pref1.dot, pref2.dot etc
		*/
		String pref = new String() ;

		/* the number of vertices in the graphs
		*/
		int vert =0;

		/* a flag for labeled versus unlabled graphs. If true,
		* the graphs in the input file are not reduced by row/column
		* permutations and this program is merely a method to
		* generate the graphviz files.
		*/
		boolean lbld = false ;

		/* a flag for directed edges (arcs) versus undirected edges.
		* mixed graphs (some edges directed, others not) are not supported.
		*/
		boolean directed = true ;

		/* a flag specifying only (weakly) connected graphs
		* are printed by the program.
		*/
		boolean onlyCon = false ;
		/* a flag that specifies whether graphvix files are generated
		*/
		boolean dotF = false ;

		Unlbl2RegGraphHashSet gset =null;

		for (int optind =0 ; optind < argc ; optind++)
		{
			if ( argv[optind].equals("-l") )
				lbld = true ;
			else if ( argv[optind].equals("-c") )
				onlyCon = true ;
			else if ( argv[optind].equals("-g") )
				dotF = true ;
			else if ( argv[optind].equals("-u") )
				directed = false ;
			else if ( argv[optind].equals("-j") )
			{
				jThrd = Integer.parseInt(argv[++optind]) ;
				optind++ ;
			}
			else if ( optind == argc-3 )
				pref = argv[optind] ;
			else if ( optind == argc-2 )
				fnam = argv[optind] ;
			else if ( optind == argc-1 )
				vert = Integer.parseInt(argv[optind]) ;
		}


		gset = new Unlbl2RegGraphHashSet(vert,directed) ;

		/* loop over graphs (edge lists) in file
		*/
		try
		{
			FileReader istream = new FileReader(fnam) ;
			BufferedReader dstream = new BufferedReader(istream) ;
			int cnt=0 ;
			for(;;)
			{
				String lin = dstream.readLine() ;
				if ( lin == null)
					break ;

				/* trigger only on lines with brackets, ignore all others
				*/
				if ( lin.indexOf("[",0) < 0 )
					continue ;

				UnlblGraph2 cubg = new UnlblGraph2(lin,directed) ;
				if ( cubg.V == vert )
				{
					if ( lbld) 
						/* create graphviz file on the spot */
						cubg.creaDot(++cnt,pref,false,lbld) ;
					else if ( onlyCon && ! cubg.isConnected() ) 
						/* skip disconnected if connected requestd */
						;
					else
					{
						/* reduce to unlabled by removing multiples
						*/
						UnlblGraph2 r = cubg.regular(jThrd,gset.allPerms) ;
						gset.add(r,onlyCon,null,"") ;
					}
				}
				else if ( cubg.V > vert )
					break; // assume that the followup graphs have larger vertex counts...
			}
		}
		catch (Exception ex)
		{
			System.err.println(ex) ;
			ex.printStackTrace() ;
		}

		if ( !lbld)
		{
                        int cnt=0 ;
			for(UnlblGraph2 cubg: gset.gset)
			{
				cubg.creaDot(++cnt,pref,true,lbld) ; // this for the txt files
				if ( dotF)
					cubg.creaDot(cnt,pref,false,lbld) ; // this for the dot files
			}
		}

	} /* main */
} /* Unlbl2RegGraphHashSet */


==> anc/org/nevec/rjm/UnlblGraph2.java <==
package org.nevec.rjm ;
import java.io.* ;
import java.math.* ;
import java.util.* ;

/*!***************************
* An unlabeled graph with fixed number of edges and vertices.
* @since 2017-08-06
* @author Richard J. Mathar
*/
class UnlblGraph2 implements Cloneable, Comparable<UnlblGraph2>
{
	/** True if all edges are directed.
	* False if the edges are not directed.
	*/
	boolean directed ;

	/** number of vertices
	*/
	int V ;

	/** number of edges
	*/
	int E ;

	/** adjacency matrix.
	* Only the upper right triangle is relevant if the graph is undirected.
	* The lower left is then virtually a symmetric copy of the upper right part.
	*/
	public byte[][] adjM ;

	/** Multiplicity if considered a vertex labelled graph.
	* Initially (if not yet computed) set to -1.
	*/
	int multLbl ;


	/** Constructor with a string of directed edges.
	* @param eds [[n1,n2],[n3,n4],...] representation of the edges.
	*  This may basically be any even number of pairs of labels from 0 up to one less
	*  than the final node count, with any non-digits working as delimiters.
	*  Example: "[[0,1],[1,2],[2,3],[3,4],[4,5],[5,7],[5,6],..."
	*  or using blanks as delimiters: "0 1 1 2 2 3 3 4 4 5 5 7 5 6".
	* The labels are not checked to be consecutive nor starting at zero, being positive etc.
	* @since 2010-09-17
	* @since 2021-05-17 compute also E.
	* @author Richard J. Mathar
	*/
	public UnlblGraph2(String eds, boolean isdirected)
	{
		directed = isdirected ;
		V = -1 ;
		E =0 ;

                Vector<int[]> edgSet = new Vector<int[]>() ;
                /* remove all non-digit material from the string, allowing
                * basically a wide variety of representations.
                */
                eds = eds.replaceAll("[^\\d]+"," ") ;
                Scanner sc = new Scanner(eds) ;
                int edIdx = 0 ;
                int[] ed =null;
                while ( sc.hasNextInt() )
                {
                        int tok = sc.nextInt() ;
                        if ( edIdx == 0)
                        {
                                ed=new int[2] ;
                                ed[0] = tok ;
				V = Math.max(V,ed[0]+1) ;
                        }
                        else
                        {
                                ed[1] = tok ;
				V = Math.max(V,ed[1]+1) ;
                                /* swap to keep representation sorted */
                                if ( ! directed && ed[0] > ed[1])
                                {
                                        int tmp = ed[1] ;
                                        ed[1] = ed[0] ;
                                        ed[0] = tmp ;
                                }
                                edgSet.add(ed) ;
                        }
                        edIdx = 1-edIdx ;
                }
		adjM  =new byte[V][V] ;
		for (int e=0 ; e < edgSet.size() ; e++)
		{
			ed = edgSet.elementAt(e) ;
			adjM[ed[0]][ed[1]] += 1 ;
			E++ ;
			if ( ! directed && ed[1] != ed[0])
				/* keep lower triangular matrix the same as upper if undirected */
				adjM[ed[1]][ed[0]] += 1 ;
		}

		multLbl = -1 ;
        }


	/** Ctor for graph without edges
	*  This has a number of isolated vertices, as fixed by the parameter.
	* @param vert Number of vertices
	*/
	UnlblGraph2(int vert, boolean isdirected) throws ArithmeticException
	{
		if ( vert > 127)
			throw new ArithmeticException("Possible byte overflow in edge count for "+ vert + " vertices") ;
		adjM = new byte[vert][vert] ;
		V = vert ;
		directed = isdirected ;
		multLbl = -1 ;
		E =0 ;
	}

	/** Ctor given an adjacency matrix.
	*  The dimension of the adjacency matrix provides the number of vertices.
	*  The edge count is implicit as the sum over the elements of the adjacency matrix.
	* @param adj The adjacency matrix
	* @param isDirected true if directed.
	*/
	UnlblGraph2(final byte[][] adj, boolean isDirected) throws ArithmeticException
	{
		directed = isDirected ;
		/* clone the matrix */
		V = adj.length ;
		if ( V > 127)
			throw new ArithmeticException("Possible byte overflow in edge count for "+ V + " vertices") ;

		E = 0 ;
		adjM = new byte[V][V] ;
		for(int r=0 ; r < V ; r++)
		for(int c=0 ; c < V ; c++)
		{
			adjM[r][c] = adj[r][c] ;
				
			/* directed: sum of elements of the adjacney matrix.
			* undirected: sum of the upper right triangular elements.
			*/
			if ( directed || c>= r)
				E += adjM[r][c] ;
		}

		multLbl = -1 ;
	}

	/** Ctor given an adjacency matrix
	* @param adj The adjacency matrix
	* @param isDirected true if directed.
	* @since 2018-04-15
	*/
	UnlblGraph2(final int[][] adj, boolean isDirected) throws ArithmeticException
	{
		directed = isDirected ;
		/* clone the matrix */
		V = adj.length ;
		if ( V > 127)
			throw new ArithmeticException("Possible byte overflow in edge count for "+ V + " vertices") ;

		E = 0 ;
		adjM = new byte[V][V] ;
		for(int r=0 ; r < V ; r++)
		for(int c=0 ; c < V ; c++)
		{
			adjM[r][c] = (byte) adj[r][c] ;
				
			/* directed: sum of elements of the adjacney matrix.
			* undirected: sum of the upper right triangular elements.
			*/
			if ( directed || c>= r)
				E += adjM[r][c] ;
		}

		multLbl = -1 ;
	}

	/** Clone the graph
	* @return The graph with the same adjacency matrix.
	*/
	public UnlblGraph2 clone()  throws ArithmeticException

	{
		/* deep clone the matrix */
		byte[][] adj = new byte[V][V] ;
		for(int r=0 ; r < V ; r++)
		{
			for(int c=0 ; c < V ; c++)
				adj[r][c] = adjM[r][c] ;
		}
		return new UnlblGraph2(adj,directed ) ;
	}

	BigInteger bHash(long base)
	{
		final BigInteger baseBig = BigInteger.valueOf(base) ;
		BigInteger hash = BigInteger.ZERO ;
		for(int r=0 ; r < V ; r++)
		{
			for(int c=0 ; c < V ; c++)
			{
				hash = hash.multiply(baseBig).add(BigInteger.valueOf((long)adjM[r][c])) ;
			}
		}
		return hash ;
	}




	/** Construct the underlying simple graph.
	* This is obtained by removing orientations on all edges, then
	* replacing multi-edges by single edges, and removing loops.
	* @return The graph with the traceless symmetric adjacency matrix.
	*/
	UnlblGraph2 underlying()
	{
		/* clone the matrix */
		byte[][] adj = new byte[V][V] ;
		for(int r=0 ; r < V ; r++)
		{
			adj[r][r] = 0 ;
			for(int c=r+1 ; c < V ; c++)
				adj[r][c] = adj[c][r] = (adjM[r][c] > 0 || adjM[c][r] >0 )? (byte)1 : (byte)0 ;
		}
		return new UnlblGraph2(adj,false ) ;
	}

	/** Compare adjacency matrices 
	* The matrices are compared without regard to the value of 'directed'
	* @return -1, 0 or +1 depending on whether this is lexicographically smaller to oth.
	*/
	public int compareTo(final UnlblGraph2 oth)
	{
		if ( V < oth.V)
			return -1 ;
		else if ( V > oth.V)
			return 1 ;

		for(int r=0 ; r < V ; r++)
		{
			for(int c=0 ; c < V ; c++)
			{
				if ( adjM[r][c] < oth.adjM[r][c] )
					return -1 ;
				else if ( adjM[r][c] > oth.adjM[r][c] )
					return 1 ;
			}
		}
		return 0 ;
	}

	/** Compare adjacency matrices 
	* @return true if shape and contents of the matrices are the same
	*/
	public boolean equals(final UnlblGraph2 oth)
	{
		if ( this == oth)
			return true;

		if ( V != oth.V)
			return false ;

		for(int r=0 ; r < V ; r++)
			if ( !Arrays.equals(adjM[r], oth.adjM[r]) )
				return false ;
		return true ;
	}

	/** Compare adjacency matrices 
	* @return true if shape and contents of the matrices are the same
	*/
	@Override
	public boolean equals(Object oth)
	{
		if ( ! (oth instanceof UnlblGraph2))
			return false ;

		if ( this == oth)
			return true;

		/*
		if ( compareTo((UnlblGraph2)oth) == 0)
			return true;
		else
			return false;
		*/
		return equals( (UnlblGraph2) oth) ;
	}

	/** Map the matrix to an integer hash code.
	* @return A (not necessarily unique) representative integer.
	*/
	@Override
	public int hashCode()
	{
		int h=0 ;
		if ( V > 0 )
		{
			/* represent top row as digits in base E
			* we don't care about integer overflows, becaus this is
			* just a hash code, which can be represented modulo some large number..
			*/
			for(int c=0 ; c < V ; c++)
				h = h*E+adjM[0][c];
		}
		return h;
	}

	/** Generate a version with a permutation (of the adjacency matrix)
	* @param perm the 0-based permuted [0..V-1]
	* @return the graph that would result treating this as a vertex labelled graph.
	*/
	UnlblGraph2 permuted(final int [] perm)
	{
		/* the permuted matrix */
		byte[][] adj = new byte[V][V] ;
		for(int r=0 ; r < V ; r++)
			for(int c=0 ; c < V ; c++)
				adj[r][c] = adjM[perm[r]][perm[c]] ;

		return new UnlblGraph2(adj,directed ) ;
	}


	/** Generate a Maple representation of the cycle index obtained by
	* permutations of vertices.
	* @since 2018-04-15
	* @return An expression with ti (t1, t2,..) the variables in the string.
	*/
	String cyclIdxV()
	{
		String cstr = "+" ;

		/* all elements of the automorphism group
		*/
		Vector<Permutation> symops = new Vector<Permutation>() ;

		/* loop over all permutations of the vertices
		*/
		Permute p = new Permute(V) ;
		while ( ! p.exhst)
		{
			final int[] perm = p.next() ;
			final UnlblGraph2 pgra = permuted(perm) ;
			if ( pgra.compareTo(this) ==0 )
			{
				/* permutation leaves the adjacency matrix invariant
				*/
				symops.add( new Permutation(perm) ) ;
			}
		}

		/* loop over symmetry elements and construct triples <multi><cyclen><noncyc>	
		*/
		CycIndx cycpoly = new CycIndx() ;
		for(Permutation perm : symops)
		{
			/*  monomial of the base variable expression t1^i1*t2^i2*...,
			*/
			CycIndxMono cycmon =new CycIndxMono(perm.cycIdx() );
			cycpoly.add(cycmon) ;
		}

		cstr += cycpoly.toString("t") ;
		return cstr ;
	} /* cycIdxV */


	/** regularize representation.
	* @return The variant which under all permutations of vertices has largest lexicographic value.
	*   The lexicographic value is defined by reading all bytes row-by-row serialized.
	*/
	UnlblGraph2 regular() throws InterruptedException
	{
		return regular(1,null) ;
	}

	/** regularize representation.
	* @return The variant which under all permutations of vertices has largest lexicographic value.
	*   The lexicographic value is defined by reading all bytes row-by-row serialized.
	* @param jThrd then number of threads to use running the permutations
	* @param allPerms All permutations refering to the factorial of the number of vertices
	*/
	UnlblGraph2 regular(int jThrd, final Permute[] allPerms) throws InterruptedException
	{
		/* the regularized version (to be determined and returned)
		*/
		UnlblGraph2 reg = this ;
		if ( jThrd <=1 )
		{
			/* loop over all permutations of [0..V-1]
			*/
			Permute p = new Permute(V) ;
			while ( ! p.exhst)
			{
				final int[] perm = p.next() ;
	

				/* the permuted adjacnecy matrix */
				byte[][] adj = new byte[V][V] ;

				/* 0 if the permutation is equal to, -1 if it is smaller, +1 if it is larger
				* than the current reg.
				*/
				int permIsSmaller = 0 ;
				for(int r=0 ; permIsSmaller >= 0 && r < V ; r++)
				{
					for(int c=0 ; c < V ; c++)
					{
						adj[r][c] = adjM[perm[r]][perm[c]] ;
						if ( permIsSmaller == 0 )
						{
							if ( adj[r][c] < reg.adjM[r][c] )
							{
								permIsSmaller = -1 ;
								break ;
							}
							else if ( adj[r][c] > reg.adjM[r][c] )
								permIsSmaller = 1 ;
						}
					}
				}
				if ( permIsSmaller > 0)
					reg = new UnlblGraph2(adj,directed ) ;
			}
		}
		else
		{
			/* parallelized version split subsets of prmutations */
			UnlblGraphReg[] cubgPar = new UnlblGraphReg[jThrd] ;
			Thread[] cubgParT = new Thread[jThrd] ;
			for(int m=0 ; m < jThrd; m++)
			{
				cubgPar[m] = new UnlblGraphReg(adjM, directed, jThrd, m,allPerms) ;
				cubgParT[m] = new Thread(cubgPar[m]) ;
				cubgParT[m].start() ;
			}

			/* wait for all threads to finish */
			for(int m=0 ; m < jThrd; m++)
				cubgParT[m].join(0) ;

			for(int m=0 ; m < jThrd; m++)
				if (cubgPar[m].subReg != null && cubgPar[m].subReg.compareTo(reg) > 0)
					reg = cubgPar[m].subReg ;

		}
		return reg ;
	}




	/** True if (weakly) connected.
	* A directed graph is called weakly connected if the
	* underlying non-directed graph is connected. So this function
	* checks for "weakly" connected digraphs.
	*/
	boolean isConnected()
	{
		if ( directed)
			return underlying().isStronglyConnected() ;
		else
			return isStronglyConnected() ;
	}

	/** Construct the infinite power of the graph.
	* In the square of the graph, edges are connected when their distance is 2 or smaller.
	* In the cube of the graph, edges are connected when the distance in the square is 2 or smaller.
	* The infinite power (or actually the V-1st power) is obtained
	*   by connecting each point with all points reachable by a walk of any length.
	* @return The graph in which each vertex that can be reached by a walk from any given vertex
	*   has an edge between the two vertices.
	*/
	UnlblGraph2 infPower()
	{
		/* construct a clone not to effect this graph.
		*/
		UnlblGraph2 s = clone() ;
		/* 
		* for each step: if adjM[r][c] is nonzero, there is an edge c->r.
		* and then copy all nonzero adjM[x][r] (edges r->x) to implement c->x to the column c.
		* Automatic loop stopping criterion: if there are no new edges reached
		* by 
		*/
		boolean edgesAdded = true ;
		while(edgesAdded)
		{
			edgesAdded = false ;
			for(int c=0 ; c < V ; c++)
			{
				for(int x=0 ; x < V ; x++)
				{
					/* x not reachable from c
					*/
					if ( s.adjM[x][c] ==0)
					{
						/* try to find r such that c->r and r->x
						*/
						for(int r=0 ; r< V; r++)
						{
							if ( s.adjM[r][c] > 0 && s.adjM[x][r] > 0)
							{
								/* if r->x and c->r there is c->x
								*/
								s.adjM[x][c] = (byte) 1 ;
								edgesAdded = true ;
							}
						}
					}
				}
			}
		}
		return s ;
	} /* infPower */

	/** True if connected.
	* For the undirected graphs, this yields the same result as the isConnected() function.
	* @return true if strongly connected.
	*/
	boolean isStronglyConnected()
	{
		/* construct a clone to allow change
		*/
		UnlblGraph2 s = infPower() ;
		for(int r=0 ; r < V ; r++)
		{
			for(int c=0 ; c < V; c++)
				if ( s.adjM[r][c] == 0 && r != c)
					return false;
		}
		return true ;
	}

	/** Count the loops
	* @return The trace (number of loops)
	*/
	int trace()
	{
		int tr =0 ;
		for(int r=0 ; r < adjM.length ; r++)
			tr += adjM[r][r] ;
		return tr ;
	}

	/** True if there is at least one loop
	* @return true if the trace of the adjacency matrix is not zero.
	*/
	boolean hasLoops()
	{
		for(int r=0 ; r < adjM.length ; r++)
			if ( adjM[r][r] != 0 )
				return true ;
		return false ;
	}

	/** Test if there is at least one isolated node.
	* @return true if at least one node has degree zero (degree not counting loops).
	*/
	boolean hasIsolated()
	{
		/* loop over all nodes
		*/
		for(int n=0 ; n < V ;n++)
		{
			boolean isIso = true ;
			/* sum over all rows to compute outdegree. It would be faster
			* for the undirected case to use only the parts in the upper triangle
			* of the adjacncy matrix
			*/
			for(int r=0 ; r < V ; r++)
			{
				/* n <> r skips the loops
				*/
				if ( n != r && adjM[r][n] != 0 )
				{
					/* at least one other edge starting from here...
					*/
					isIso = false ;
					break ;
				}
			}
			/* sum over all columns to compute indegree
			*/
			for(int c=0 ; c < V ; c++)
			{
				if ( n != c && adjM[n][c] != 0 )
				{
					/* at least one other edge ending here...
					*/
					isIso = false ;
					break ;
				}
			}
			if (isIso)
				return true;
		}
		return false;
	}

	/** Test if there is at least one multi-edge.
	* @return true if at least one pair of nodes is connected by two edges or more of the same sense.
	*/
	boolean hasMultiEdge()
	{
		for(int r=0 ; r < V ;r++)
		{
			for(int c=0 ; c < V ; c++)
			{
				/* run also over the diagonal. I.e. multi-loops
				* are treated as multi-edges.
				*/
				if ( adjM[r][c] > 1 )
					return true ;
			}
		}
		return false;
	}

	/** Count the multi-edges.
	* @return The number of entries in the adjacency matrix larger than 1.
	*  For undirected graphs this scans only the upper right part of the
	*  (symmetric) adjacency matrix, including the diagonal.
	*/
	int dblEdges()
	{
		int cnt =0 ;
		for(int r=0 ; r < V ;r++)
		{
			int cmin = (directed ? 0 : r ) ;
			for(int c= cmin ; c < V ; c++)
			{
				/* run also over the diagonal. I.e. multi-loops
				* are treated as multi-edges.
				*/
				if ( adjM[r][c] > 1 )
					cnt++ ;
			}
		}
		return cnt;
	}



	/**
	* @brief print graphViz string and the cycle indices of the graph and the line graph
	* @param maj Major index for the graph name
	* @param mnr Minor index for the graph name
	* @param lbld If true conside rthis a labelled grap
	* @since 2019-03-15 always printe all directred edges with black and dir
	*/
	public String gVizString(int maj, int mnr, boolean lbld)
	{
		String tit = directed ? "digraph" : "graph" ;
		String s = new String(tit + " t_" + maj + "_" + mnr + " {\n");
		for(int r=0 ; r < V ; r++)
		{
			if ( lbld)
				s += "\"" + r + "\" [label=\"" + (r+1)  + "\"];\n" ;
			else
				s += "\"" + r + "\" [shape=circle style=filled label=\"\"] ;\n" ;
		}
		if ( directed)
		{
			for(int r=0 ; r < V ; r++)
			{
				if ( false)
				{
					for(int c=r ; c < V ; c++)
					{
						if ( adjM[r][c] >= 3 )
							s += "\"" + r + "\" -> \"" + c + "\" [color=black]\n" ;
						if ( adjM[r][c] >= 2 )
							s += "\"" + r + "\" -> \"" + c + "\" [color=black]\n" ;
						if ( adjM[r][c] >= 1 )
							s += "\"" + r + "\" -> \"" + c + "\" [color=black]\n" ;
					}
					for(int c=0 ; c < r ; c++)
					{
						if ( adjM[r][c] >= 3 )
							s += "\"" + r + "\" -> \"" + c + "\" [color=blue dir=none]\n" ;
						if ( adjM[r][c] >= 2 )
							s += "\"" + r + "\" -> \"" + c + "\" [color=blue dir=none]\n" ;
						if ( adjM[r][c] >= 1 )
							s += "\"" + r + "\" -> \"" + c + "\" [color=blue dir=none]\n" ;
					}
				}
				else
				{
					for(int c=0 ; c < V ; c++)
					{
						if ( adjM[r][c] >= 3 )
							s += "\"" + r + "\" -> \"" + c + "\" [color=black]\n" ;
						if ( adjM[r][c] >= 2 )
							s += "\"" + r + "\" -> \"" + c + "\" [color=black]\n" ;
						if ( adjM[r][c] >= 1 )
							s += "\"" + r + "\" -> \"" + c + "\" [color=black]\n" ;
					}
				}
			}
		}
		else
			for(int r=0 ; r < V ; r++)
			{
				for(int c=r ; c < V ; c++)
				{
					if ( adjM[r][c] >= 3 )
						s += "\"" + r + "\" -- \"" + c + "\"\n" ;
					if ( adjM[r][c] >= 2 )
						s += "\"" + r + "\" -- \"" + c + "\"\n" ;
					if ( adjM[r][c] >= 1 )
						s += "\"" + r + "\" -- \"" + c + "\"\n" ;
				}
				s += "\n" ;
			}

		s += "}\n" ;

		int medg = dblEdges() ;
		int lpts = trace() ;
		s += "/*\nV" + medg + " " + lpts + " " + cyclIdxV() + "\n*/\n" ;
		return s;
	}

	/*!*****************************
	* @brief ASCII representation of the edge list.
	*  This prints the edge list (ignoring isolated nodes) assuming that edges are undirected and simple
	*  and have no loops.
	* @param brack If true use a comma-separted bracket list and include multi-edges
	* @since 2018-05-10
	*/
	public String EList(final boolean brack)
	{
		String s = new String();
		if ( V >0 )
		{
			for(int r=0 ; r < V ; r++)
			{
				int cmin = ( directed ? 0 : r) ;
				if ( brack)
				{
					for(int c= cmin ; c < V ; c++)
					{
						for(int mu =0 ; mu < adjM[r][c] ;mu++)
							s += "[" + r + "," + c + "]," ;
					}
				}
				else
				{
					for(int c=cmin ; c < V ; c++)
					{
						for(int mu =0 ; mu < adjM[r][c] ;mu++)
							s += " " + r + "-" + c ;
					}
				}
			}
		}

		return s;
	}

	/* Construct a graphviz dot file.
	* This creates a file with the graphviz string, which also contains a
	* comment with the two cycle indices (of the graph and its line graph)
	* @param cnt An index into the graphs of that number of vertices.
	*   This should be unique in the output because it is part of the file name.
	* @param creaCycle if true generate only cycle index, else the graphViz file.
	* @param pref First part of the name
	* @param lbld If true consider this a labelled graph  (option added 2019-03-15)
	*/
	void creaDot(int cnt, String pref, boolean creaCycle, boolean lbld)
	{
		try
		{
			if ( creaCycle)
			{
				System.out.println("[" + EList(true)+"]") ;

				int medg = dblEdges() ;
				int lpts = trace() ;
				System.out.print("V" + medg + " " + lpts + " ") ;
				System.out.println(cyclIdxV()) ;

			}
			else
			{
				String fname = new String(pref+V+"_"+cnt+".dot") ;
				File f = new File(fname) ;
				FileWriter fwrt = new FileWriter(f,false) ;
				BufferedWriter bwrt  = new BufferedWriter(fwrt) ;
				PrintWriter fout = new PrintWriter(bwrt) ;
				fout.println(gVizString(V,cnt,lbld)) ;
				fout.close() ;
			}
		}
		catch (Exception ex)
		{
			ex.printStackTrace() ;
		}
	} /* creaDot */


} /* UnlblGraph2 */



==> anc/org/nevec/rjm/UnlblGraphReg.java <==
package org.nevec.rjm ;
import java.util.* ;
import java.lang.Thread ;

/*!***************************
* An unlabeled graph with fixed number of edges and vertices.
* This is a version of the implementation with a runnable interface to support paralellization of the regular
*  representation search.
* @since 2019-03-26
* @author Richard J. Mathar
*/
class UnlblGraphReg extends UnlblGraph2 implements Comparable<UnlblGraph2>, Runnable
{
	/** Number of parallel threads
	*/
	int jThrd ;

	/** this thread index in the range 0 to jThrd-1.
	*/
	int mThrd ;

	/** The result of running through the subset of permuted labels. Largest permutated version found.
	*/
	public UnlblGraph2 subReg ;

	/** The list of permutations applicable to the number of vertices.
	*/
	Permute [] allPerms ;

	/** Ctor given list of adjacency matrices.
	*  The dimension of the adjacency matrix provides the number of vertices.
	*  The edge count is implicit as the sum over the elements of the adjacency matrix.
	* @param adj The adjacency matrix
	* @param isDirected true if directed.
	* @param j The number of threads for parallelization
	* @param m The thread index for this instance
	* @param allPerms The list of all permutations of the vertices
	*/
	UnlblGraphReg(final byte[][] adj, boolean isDirected, int j, int m, final Permute[] allPerms)
		throws ArithmeticException
	{
		super(adj,isDirected) ;
		jThrd = j ;
		mThrd = m ;
		subReg = this ;
		this.allPerms = allPerms ;
	}

	/** regularize representation.
	* The variant which under all permutations of vertices has largest lexicographic value
	* is computed and stored in the subReg member.
	* This scans only a subset of the permutations indicated by the
	* two parameters specified by the ctor.
	*/
	public void run()
	{
		/* no need to crete permutations online..*/
		for(int permIdx = mThrd ; permIdx < allPerms.length ; permIdx += jThrd)
		{
			final int[] perm = allPerms[permIdx].orgset ;
			/* faster: compare while permuting
			* The permuted adjacency matrix
			*/
			byte[][] adj = new byte[V][V] ;

			/* 0 if the permutation is equal to, -1 if it is smaller, +1 if it is larger
			* than the current best representation.
			*/
			int permIsSmaller = 0 ;
			for(int r=0 ; permIsSmaller >= 0 && r < V ; r++)
			{
				for(int c=0 ;  c < V ; c++)
				{
					adj[r][c] = adjM[perm[r]][perm[c]] ;
					if ( permIsSmaller == 0 )
					{
						if ( adj[r][c] < subReg.adjM[r][c] )
						{
							permIsSmaller = -1 ;
							break ;
						}
						else if ( adj[r][c] > subReg.adjM[r][c] )
							permIsSmaller = 1 ;
					}
				}
			}
			if ( permIsSmaller > 0 )
				subReg = new UnlblGraph2(adj,directed) ;
		}
	} /* run */

} /* UnlblGraphReg */

